New bounds for the integer Chebyshev constant of [0,1]

The integer Chebyshev constant of [0,1] has been bracketed by 0.4213 <= t_Z([0,1]) <= 0.422685 since the work of Pritsker (2005) and of Flammang (2014). We prove 0.4222286000 <= t_Z([0,1]) <= 0.4226846976, narrowing the interval from 1.39e-3 to 4.56e-4. Both bounds are established by explicit certificates. The upper bound is carried by an integer polynomial with 92 factors and explicit integer exponents; the lower bound by a discrete measure on 947 cells together with a library of 206 irreducible polynomials, through an inequality in which the terms paying for divisibility are made explicit. Two self-contained scripts, included as ancillary files, re-derive both bounds from the certificates alone.

==> anc/CERTIFICATE_integer_Chebyshev_2026-08-09.json <==
{
 "problem": "integer transfinite diameter of [0,1] -- UPPER bound",
 "variable": "w = x(1-x) on [0,1/4]; P_x(x)=P_w(x(1-x)) has x-degree 2N",
 "N_w_degree": 10000000000,
 "x_degree": 20000000000,
 "n_factors": 92,
 "proved_threshold_T": -1.7222575477025739,
 "claim": "max_{w in [0,1/4]} sum_j e_j log|R_j(w)| <= N*T, hence t_Z([0,1]) <= exp(T/2)",
 "bound_tZ_0_1": 0.42268469750480686,
 "factors": [
  {
   "e": 1096374647,
   "degw": 1,
   "coeffs_desc_w": [
    4,
    -1
   ]
  },
  {
   "e": 721150731,
   "degw": 1,
   "coeffs_desc_w": [
    5,
    -1
   ]
  },
  {
   "e": 21961693,
   "degw": 1,
   "coeffs_desc_w": [
    6,
    -1
   ]
  },
  {
   "e": 247582184,
   "degw": 2,
   "coeffs_desc_w": [
    29,
    -11,
    1
   ]
  },
  {
   "e": 6383540,
   "degw": 2,
   "coeffs_desc_w": [
    33,
    -12,
    1
   ]
  },
  {
   "e": 2580351,
   "degw": 2,
   "coeffs_desc_w": [
    34,
    -12,
    1
   ]
  },
  {
   "e": 311268,
   "degw": 2,
   "coeffs_desc_w": [
    49,
    -20,
    2
   ]
  },
  {
   "e": 57126087,
   "degw": 3,
   "coeffs_desc_w": [
    169,
    -94,
    17,
    -1
   ]
  },
  {
   "e": 374517,
   "degw": 3,
   "coeffs_desc_w": [
    199,
    -105,
    18,
    -1
   ]
  },
  {
   "e": 57971645,
   "degw": 4,
   "coeffs_desc_w": [
    941,
    -703,
    193,
    -23,
    1
   ]
  },
  {
   "e": 26692640,
   "degw": 4,
   "coeffs_desc_w": [
    961,
    -712,
    194,
    -23,
    1
   ]
  },
  {
   "e": 687567,
   "degw": 5,
   "coeffs_desc_w": [
    4921,
    -4594,
    1697,
    -310,
    28,
    -1
   ]
  },
  {
   "e": 4007279,
   "degw": 5,
   "coeffs_desc_w": [
    5501,
    -5075,
    1845,
    -330,
    29,
    -1
   ]
  },
  {
   "e": 1033656,
   "degw": 6,
   "coeffs_desc_w": [
    31169,
    -34564,
    15761,
    -3779,
    502,
    -35,
    1
   ]
  },
  {
   "e": 514987,
   "degw": 6,
   "coeffs_desc_w": [
    31269,
    -34629,
    15775,
    -3780,
    502,
    -35,
    1
   ]
  },
  {
   "e": 166853,
   "degw": 7,
   "coeffs_desc_w": [
    160009,
    -208102,
    114965,
    -34959,
    6317,
    -678,
    40,
    -1
   ]
  },
  {
   "e": 1073060,
   "degw": 7,
   "coeffs_desc_w": [
    161929,
    -210246,
    115917,
    -35169,
    6340,
    -679,
    40,
    -1
   ]
  },
  {
   "e": 246021,
   "degw": 7,
   "coeffs_desc_w": [
    162509,
    -210727,
    116065,
    -35189,
    6341,
    -679,
    40,
    -1
   ]
  },
  {
   "e": 1648134,
   "degw": 7,
   "coeffs_desc_w": [
    175449,
    -227230,
    124738,
    -37592,
    6711,
    -709,
    41,
    -1
   ]
  },
  {
   "e": 582855,
   "degw": 7,
   "coeffs_desc_w": [
    176429,
    -228071,
    125007,
    -37630,
    6713,
    -709,
    41,
    -1
   ]
  },
  {
   "e": 283737,
   "degw": 7,
   "coeffs_desc_w": [
    178349,
    -230215,
    125959,
    -37840,
    6736,
    -710,
    41,
    -1
   ]
  },
  {
   "e": 3655007,
   "degw": 7,
   "coeffs_desc_w": [
    178829,
    -230631,
    126093,
    -37859,
    6737,
    -710,
    41,
    -1
   ]
  },
  {
   "e": 3453038,
   "degw": 7,
   "coeffs_desc_w": [
    182113,
    -233968,
    127434,
    -38125,
    6763,
    -711,
    41,
    -1
   ]
  },
  {
   "e": 472819,
   "degw": 7,
   "coeffs_desc_w": [
    182593,
    -234384,
    127568,
    -38144,
    6764,
    -711,
    41,
    -1
   ]
  },
  {
   "e": 210246,
   "degw": 8,
   "coeffs_desc_w": [
    890381,
    -1328231,
    859621,
    -315103,
    71517,
    -10286,
    915,
    -46,
    1
   ]
  },
  {
   "e": 1360992,
   "degw": 8,
   "coeffs_desc_w": [
    887981,
    -1325671,
    858535,
    -314874,
    71493,
    -10285,
    915,
    -46,
    1
   ]
  },
  {
   "e": 2746103,
   "degw": 8,
   "coeffs_desc_w": [
    969581,
    -1441511,
    928579,
    -338252,
    76143,
    -10836,
    951,
    -47,
    1
   ]
  },
  {
   "e": 502290,
   "degw": 8,
   "coeffs_desc_w": [
    1045469,
    -1531739,
    972889,
    -349752,
    77806,
    -10963,
    955,
    -47,
    1
   ]
  },
  {
   "e": 807533,
   "degw": 8,
   "coeffs_desc_w": [
    1094099,
    -1587040,
    998899,
    -356226,
    78705,
    -11029,
    957,
    -47,
    1
   ]
  },
  {
   "e": 1002136,
   "degw": 9,
   "coeffs_desc_w": [
    5106841,
    -8542138,
    6303509,
    -2692416,
    733289,
    -132006,
    15700,
    -1189,
    52,
    -1
   ]
  },
  {
   "e": 454115,
   "degw": 9,
   "coeffs_desc_w": [
    5187961,
    -8657562,
    6373419,
    -2715775,
    737938,
    -132557,
    15736,
    -1190,
    52,
    -1
   ]
  },
  {
   "e": 717407,
   "degw": 9,
   "coeffs_desc_w": [
    5207761,
    -8680932,
    6384816,
    -2718713,
    738360,
    -132589,
    15737,
    -1190,
    52,
    -1
   ]
  },
  {
   "e": 51535,
   "degw": 9,
   "coeffs_desc_w": [
    6079786,
    -9987042,
    7233442,
    -3030935,
    809458,
    -142843,
    16651,
    -1236,
    53,
    -1
   ]
  },
  {
   "e": 494271,
   "degw": 10,
   "coeffs_desc_w": [
    30895201,
    -56818680,
    46716848,
    -22610494,
    7132512,
    -1532054,
    226897,
    -22874,
    1502,
    -58,
    1
   ]
  },
  {
   "e": 75052,
   "degw": 10,
   "coeffs_desc_w": [
    36481616,
    -66005023,
    53388915,
    -25419300,
    7887708,
    -1666517,
    242749,
    -24067,
    1554,
    -59,
    1
   ]
  },
  {
   "e": 1248024,
   "degw": 11,
   "coeffs_desc_w": [
    168690589,
    -343406183,
    315769228,
    -173080923,
    62820360,
    -15849185,
    2835533,
    -359645,
    31684,
    -1846,
    64,
    -1
   ]
  },
  {
   "e": 453979,
   "degw": 11,
   "coeffs_desc_w": [
    260564909,
    -539519887,
    505101741,
    -282188837,
    104516293,
    -26942488,
    4931889,
    -640990,
    57959,
    -3472,
    124,
    -2
   ]
  },
  {
   "e": 372010,
   "degw": 11,
   "coeffs_desc_w": [
    277197889,
    -571783928,
    533129750,
    -296546911,
    109319222,
    -28038610,
    5104716,
    -659578,
    59264,
    -3526,
    125,
    -2
   ]
  },
  {
   "e": 144565,
   "degw": 12,
   "coeffs_desc_w": [
    863738209,
    -1924792632,
    1955883168,
    -1198204474,
    492799668,
    -143326553,
    30221586,
    -4654212,
    519462,
    -40970,
    2167,
    -69,
    1
   ]
  },
  {
   "e": 511415,
   "degw": 12,
   "coeffs_desc_w": [
    891049829,
    -1978825081,
    2003765728,
    -1223230526,
    501341352,
    -145315546,
    30541536,
    -4689313,
    521975,
    -41076,
    2169,
    -69,
    1
   ]
  },
  {
   "e": 1260172,
   "degw": 12,
   "coeffs_desc_w": [
    988159229,
    -2184245091,
    2200416729,
    -1335679576,
    544013017,
    -156597848,
    32662170,
    -4972652,
    548345,
    -42704,
    2229,
    -70,
    1
   ]
  },
  {
   "e": 645034,
   "degw": 13,
   "coeffs_desc_w": [
    4959637081,
    -11961838786,
    13249113239,
    -8922192603,
    4075150822,
    -1332939833,
    321181405,
    -57717053,
    7734275,
    -763224,
    53904,
    -2580,
    75,
    -1
   ]
  },
  {
   "e": 1342215,
   "degw": 13,
   "coeffs_desc_w": [
    4970321401,
    -11983615490,
    13268972777,
    -8932862162,
    4078889856,
    -1333832730,
    321328529,
    -57733566,
    7735483,
    -763276,
    53905,
    -2580,
    75,
    -1
   ]
  },
  {
   "e": 1272019,
   "degw": 13,
   "coeffs_desc_w": [
    4971121081,
    -11984917186,
    13269894869,
    -8933233360,
    4078982716,
    -1333847509,
    321329990,
    -57733648,
    7735485,
    -763276,
    53905,
    -2580,
    75,
    -1
   ]
  },
  {
   "e": 735858,
   "degw": 13,
   "coeffs_desc_w": [
    4982201401,
    -12007339490,
    13290212477,
    -8944087622,
    4082768029,
    -1334747782,
    321477844,
    -57750202,
    7736694,
    -763328,
    53906,
    -2580,
    75,
    -1
   ]
  },
  {
   "e": 291105,
   "degw": 14,
   "coeffs_desc_w": [
    28531331861,
    -73938146797,
    88554074170,
    -64961493072,
    32605351821,
    -11843579466,
    3210351983,
    -659609762,
    103216891,
    -12239872,
    1082615,
    -69251,
    3028,
    -81,
    1
   ]
  },
  {
   "e": 2798516,
   "degw": 14,
   "coeffs_desc_w": [
    28965204341,
    -74959872813,
    89651658504,
    -65672610353,
    32914783091,
    -11938830651,
    3231617547,
    -663078640,
    103627143,
    -12274172,
    1084539,
    -69316,
    3029,
    -81,
    1
   ]
  },
  {
   "e": 282202,
   "degw": 14,
   "coeffs_desc_w": [
    29512524361,
    -76221224822,
    90977918405,
    -66513833663,
    33273235431,
    -12046920170,
    3255266937,
    -666861196,
    104066046,
    -12310201,
    1086525,
    -69382,
    3030,
    -81,
    1
   ]
  },
  {
   "e": 537599,
   "degw": 15,
   "coeffs_desc_w": [
    159124105029,
    -442659375381,
    572119525525,
    -455675399625,
    250092856534,
    -100178683404,
    30251758188,
    -7012038826,
    1257659035,
    -174522913,
    18582261,
    -1490653,
    87198,
    -3511,
    87,
    -1
   ]
  },
  {
   "e": 608658,
   "degw": 15,
   "coeffs_desc_w": [
    159221063129,
    -442866549246,
    572319655774,
    -455790733195,
    250136898831,
    -100190380406,
    30253961882,
    -7012333188,
    1257686340,
    -174524587,
    18582322,
    -1490654,
    87198,
    -3511,
    87,
    -1
   ]
  },
  {
   "e": 220279,
   "degw": 15,
   "coeffs_desc_w": [
    148473145921,
    -412748459744,
    533384148812,
    -425011084750,
    233513459412,
    -93701817469,
    28366359703,
    -6596575264,
    1188016680,
    -165685857,
    17746678,
    -1433565,
    84534,
    -3435,
    86,
    -1
   ]
  },
  {
   "e": 785725,
   "degw": 15,
   "coeffs_desc_w": [
    162168507629,
    -450246958071,
    580811685639,
    -461734830306,
    252960369343,
    -101151318061,
    30494996506,
    -7057440916,
    1263983224,
    -175172058,
    18629977,
    -1493031,
    87270,
    -3512,
    87,
    -1
   ]
  },
  {
   "e": 1040247,
   "degw": 15,
   "coeffs_desc_w": [
    162278322509,
    -450491358647,
    581057953909,
    -461883112571,
    253019639181,
    -101167828524,
    30498266624,
    -7057901348,
    1264028379,
    -175174995,
    18630091,
    -1493033,
    87270,
    -3512,
    87,
    -1
   ]
  },
  {
   "e": 1238189,
   "degw": 15,
   "coeffs_desc_w": [
    171526020649,
    -476597282230,
    615078813515,
    -489011167524,
    267806744729,
    -106996304923,
    32211372454,
    -7439310336,
    1328663250,
    -183470993,
    19423916,
    -1547941,
    89865,
    -3587,
    88,
    -1
   ]
  },
  {
   "e": 181656,
   "degw": 15,
   "coeffs_desc_w": [
    162600765389,
    -451265656023,
    581906757789,
    -462444737585,
    253269427794,
    -101246493053,
    30516251743,
    -7060908899,
    1264393431,
    -175206357,
    18631901,
    -1493096,
    87271,
    -3512,
    87,
    -1
   ]
  },
  {
   "e": 680921,
   "degw": 15,
   "coeffs_desc_w": [
    164645580829,
    -456532686351,
    588140792042,
    -466933286466,
    255462492758,
    -102014197847,
    30714308751,
    -7099029045,
    1269866180,
    -175785072,
    18675705,
    -1495343,
    87341,
    -3513,
    87,
    -1
   ]
  },
  {
   "e": 904670,
   "degw": 15,
   "coeffs_desc_w": [
    181452792077,
    -501777753591,
    644429536065,
    -509823518641,
    277821792807,
    -110449410522,
    33088887391,
    -7605693331,
    1352197358,
    -185923150,
    19606830,
    -1557189,
    90149,
    -3591,
    88,
    -1
   ]
  },
  {
   "e": 653435,
   "degw": 15,
   "coeffs_desc_w": [
    248932789249,
    -700116319520,
    915377158424,
    -737998391508,
    410277471628,
    -166584820864,
    51029310330,
    -12007888314,
    2188279350,
    -308812624,
    33469638,
    -2735702,
    163227,
    -6711,
    170,
    -2
   ]
  },
  {
   "e": 923211,
   "degw": 16,
   "coeffs_desc_w": [
    928251188089,
    -2745868587658,
    3791824360343,
    -3244404022087,
    1924997083519,
    -839737222268,
    278570467340,
    -71679124926,
    14456497554,
    -2292698779,
    284941741,
    -27457191,
    2010817,
    -108183,
    4032,
    -93,
    1
   ]
  },
  {
   "e": 645142,
   "degw": 16,
   "coeffs_desc_w": [
    932584734169,
    -2756943962314,
    3804835729701,
    -3253706575096,
    1929512472045,
    -841308361523,
    278973593701,
    -71756342110,
    14467537694,
    -2293862280,
    285029581,
    -27461689,
    2010957,
    -108185,
    4032,
    -93,
    1
   ]
  },
  {
   "e": 637481,
   "degw": 16,
   "coeffs_desc_w": [
    948381829949,
    -2799323189675,
    3857432462627,
    -3293731358323,
    1950374765094,
    -849187044664,
    281196583084,
    -72232357079,
    14545266937,
    -2303493395,
    285920868,
    -27521420,
    2013697,
    -108262,
    4033,
    -93,
    1
   ]
  },
  {
   "e": 1593394,
   "degw": 16,
   "coeffs_desc_w": [
    962556695469,
    -2837870233459,
    3905897580178,
    -3331068305836,
    1970062123120,
    -856702219401,
    283337967380,
    -72694980812,
    14621402287,
    -2312990341,
    286804575,
    -27580893,
    2016433,
    -108339,
    4034,
    -93,
    1
   ]
  },
  {
   "e": 383598,
   "degw": 16,
   "coeffs_desc_w": [
    1111024799143,
    -3250576758649,
    4439210656164,
    -3756020488800,
    2203546081814,
    -950394288962,
    311702117976,
    -79291209159,
    15809381737,
    -2478673587,
    304551145,
    -29014456,
    2100967,
    -111774,
    4120,
    -94,
    1
   ]
  },
  {
   "e": 80720,
   "degw": 17,
   "coeffs_desc_w": [
    6644651337733,
    -20557933439012,
    29817030435753,
    -26924009350852,
    16951082830447,
    -7896214088752,
    2817927587192,
    -786887768797,
    174057776588,
    -30670551850,
    4304997181,
    -478573517,
    41617376,
    -2771532,
    136493,
    -4684,
    100,
    -1
   ]
  },
  {
   "e": 133639,
   "degw": 18,
   "coeffs_desc_w": [
    26997268611701,
    -90066540241685,
    141399156887694,
    -138795416353800,
    95449265591887,
    -48831995112131,
    19259661305172,
    -5987317592600,
    1487145640613,
    -297314997930,
    47953606723,
    -6224507977,
    645358025,
    -52716611,
    3317840,
    -155233,
    5084,
    -104,
    1
   ]
  },
  {
   "e": 299867,
   "degw": 19,
   "coeffs_desc_w": [
    156729790093421,
    -550887576157919,
    914143506581557,
    -951871769827637,
    697234116450149,
    -381698089609494,
    161946943002098,
    -54491122610657,
    14754758135944,
    -3243249036386,
    581081034739,
    -84854839812,
    10057368087,
    -959007537,
    72491527,
    -4244651,
    185638,
    -5707,
    110,
    -1
   ]
  },
  {
   "e": 261636,
   "degw": 19,
   "coeffs_desc_w": [
    251726104034689,
    -893342889852968,
    1497036104364326,
    -1574505725703409,
    1165141396823137,
    -644527823942977,
    276378886209769,
    -94006615177467,
    25736943001859,
    -5721247115309,
    1036878471950,
    -153195426599,
    18375160223,
    -1773570895,
    135737076,
    -8049076,
    356595,
    -11108,
    217,
    -2
   ]
  },
  {
   "e": 1259936,
   "degw": 20,
   "coeffs_desc_w": [
    890767222739429,
    -3295684316271241,
    5773219599708916,
    -6366381816491404,
    4956285889637656,
    -2895404657187919,
    1316913305417081,
    -477503759254266,
    140177470328462,
    -33643426788926,
    6637250624854,
    -1078151488014,
    143943240929,
    -15708375510,
    1387442865,
    -97653297,
    5348407,
    -219673,
    6365,
    -116,
    1
   ]
  },
  {
   "e": 665077,
   "degw": 20,
   "coeffs_desc_w": [
    898459278408509,
    -3320759106563347,
    5811560781194969,
    -6402902119620458,
    4980553634978246,
    -2907342457764020,
    1321414581898663,
    -478832486043611,
    140488311111886,
    -33701380188719,
    6645860936199,
    -1079165031112,
    144036599870,
    -15714962820,
    1387786662,
    -97665802,
    5348690,
    -219676,
    6365,
    -116,
    1
   ]
  },
  {
   "e": 520555,
   "degw": 20,
   "coeffs_desc_w": [
    911144787783409,
    -3364588913981532,
    5882878611600780,
    -6475513503309697,
    5032388168163602,
    -2934891865453494,
    1332711684249812,
    -482486883273517,
    141433592589896,
    -33898355702082,
    6679002438461,
    -1083656443395,
    144523209262,
    -15756535405,
    1390525556,
    -97800062,
    5353301,
    -219775,
    6366,
    -116,
    1
   ]
  },
  {
   "e": 1270223,
   "degw": 22,
   "coeffs_desc_w": [
    25876402071468841,
    -105526785338853318,
    204818011847226215,
    -251683728009019566,
    219720776410051961,
    -144951281111274244,
    75037105783891859,
    -31242377620979402,
    10638070935444805,
    -2995843648037228,
    702858909306369,
    -137936441757362,
    22673112954411,
    -3117228711505,
    356981759779,
    -33802714218,
    2616751016,
    -162856683,
    7949399,
    -293052,
    7670,
    -127,
    1
   ]
  },
  {
   "e": 495744,
   "degw": 22,
   "coeffs_desc_w": [
    26775075365558281,
    -108951724141631046,
    211000568041315773,
    -258712261001828799,
    225364109527678329,
    -148352913541151129,
    76634204173006284,
    -31840446769601538,
    10819481607918953,
    -3040853839333841,
    712043228191050,
    -139480325977262,
    22886533617634,
    -3141357004744,
    359190813169,
    -33963973624,
    2625916732,
    -163247600,
    7961168,
    -293275,
    7672,
    -127,
    1
   ]
  },
  {
   "e": 907022,
   "degw": 22,
   "coeffs_desc_w": [
    29067785221411561,
    -118165198545270182,
    228582616033241459,
    -279901734761134582,
    243456859439532786,
    -159991225063601090,
    82488581388751828,
    -34199796041000388,
    11593632543362879,
    -3249869832828224,
    758779282808008,
    -148161173116217,
    24225871677556,
    -3312468231873,
    377174962992,
    -35502436547,
    2731314198,
    -168891319,
    8188704,
    -299770,
    7789,
    -128,
    1
   ]
  },
  {
   "e": 1514352,
   "degw": 22,
   "coeffs_desc_w": [
    29068139158291561,
    -118166343101394182,
    228584346799143659,
    -279903359244638792,
    243457918644895459,
    -159991733767253592,
    82488767533946861,
    -34199848976997998,
    11593644366477343,
    -3249871913565691,
    758779570376350,
    -148161203997184,
    24225874203441,
    -3312468383992,
    377174969353,
    -35502436712,
    2731314200,
    -168891319,
    8188704,
    -299770,
    7789,
    -128,
    1
   ]
  },
  {
   "e": 1721489,
   "degw": 25,
   "coeffs_desc_w": [
    4984994334443885929,
    -23018740223863452366,
    50891018305312732561,
    -71699183303632236965,
    72280007519746480042,
    -55497092885515530065,
    33728720657570925286,
    -16647198174158436671,
    6792520439917155377,
    -2320347382473625831,
    669551290575911277,
    -164200869471045061,
    34354567984570274,
    -6143320094842537,
    938898701647554,
    -122409119080772,
    13561455576128,
    -1268876089220,
    99369007686,
    -6431214326,
    337896620,
    -14046405,
    444512,
    -10060,
    145,
    -1
   ]
  },
  {
   "e": 139842,
   "degw": 25,
   "coeffs_desc_w": [
    5689402770343585159,
    -26155273118125875057,
    57568015079640390980,
    -80742459748952885260,
    81028402993467320407,
    -61930220468346491576,
    37464998642958594661,
    -18405120534707121388,
    7474398279004133881,
    -2541089136940680985,
    729699030864490760,
    -178072644988217993,
    37070982937045420,
    -6595437610869172,
    1002789680247090,
    -130050449486633,
    14330586543963,
    -1333475602536,
    103841120823,
    -6681957779,
    348997081,
    -14419824,
    453481,
    -10197,
    146,
    -1
   ]
  },
  {
   "e": 364472,
   "degw": 27,
   "coeffs_desc_w": [
    142710120307004206081,
    -713499777217420438616,
    1713673945399869284090,
    -2632343202556617940297,
    2904575652324494602640,
    -2451385196252399392878,
    1645223117292768637809,
    -901254123250359291115,
    410427478421006433317,
    -157446542450247699519,
    51370777691871838597,
    -14354768259660987413,
    3451917353495484475,
    -716512441774930744,
    128563423399387148,
    -19940209346206789,
    2669352263680743,
    -307473355841016,
    30326614163598,
    -2543437478608,
    179637399878,
    -10543550185,
    504906166,
    -19218531,
    559238,
    -11683,
    156,
    -1
   ]
  },
  {
   "e": 242987,
   "degw": 27,
   "coeffs_desc_w": [
    160242676185368876841,
    -799108182152560135418,
    1914176739677447688420,
    -2932182018250754599202,
    3226092494045043872339,
    -2714570794032848184771,
    1816177643359515834373,
    -991680411145065613992,
    450088062170198834481,
    -172058063375150194181,
    55934750894744824777,
    -15571369881082874402,
    3729890296187056485,
    -771086253628323176,
    137777175175259153,
    -21276774399976674,
    2835517448856544,
    -325099971664558,
    31911523377504,
    -2663106282263,
    187126869891,
    -10925085156,
    520322092,
    -19693772,
    569737,
    -11831,
    157,
    -1
   ]
  },
  {
   "e": 233869,
   "degw": 27,
   "coeffs_desc_w": [
    160295592723324469561,
    -799342247256509706882,
    1914670799336970143429,
    -2932844162105954755722,
    3226724927271898806291,
    -2715028831292120554721,
    1816438936438318715119,
    -991800798631931193064,
    450133634825542514017,
    -172072406062212825393,
    55938533706869686109,
    -15572210105019178279,
    3730047836955274835,
    -771111188300596838,
    137780498676629704,
    -21277145611801232,
    2835551916905468,
    -325102600944159,
    31911685345207,
    -2663114139965,
    187127158899,
    -10925092730,
    520322218,
    -19693773,
    569737,
    -11831,
    157,
    -1
   ]
  },
  {
   "e": 1175169,
   "degw": 27,
   "coeffs_desc_w": [
    162409512254523474441,
    -809429871807351040858,
    1937722214682822460634,
    -2966416720459504181033,
    3261716695567167788824,
    -2742810478145779695340,
    1833900735332792547492,
    -1000715186054863884912,
    453896345566133728372,
    -173402244606884184810,
    56335597535256465643,
    -15672980940746103149,
    3751868945853915663,
    -775150206020007101,
    138419521189462406,
    -21363399246598828,
    2845445968578082,
    -326061174989543,
    31989422090707,
    -2668324447898,
    187410670388,
    -10937299051,
    520722298,
    -19703151,
    569877,
    -11832,
    157,
    -1
   ]
  },
  {
   "e": 884730,
   "degw": 27,
   "coeffs_desc_w": [
    162409543282989722441,
    -809429989443143403658,
    1937722425443935412294,
    -2966416957647103876922,
    3261716883530542649281,
    -2742810589586767101088,
    1833900786593292637924,
    -1000715204773793130670,
    453896351072912654038,
    -173402245923400271184,
    56335597792081646144,
    -15672980981626179767,
    3751868951141252435,
    -775150206570788802,
    138419521234996904,
    -21363399249518173,
    2845445968718040,
    -326061174994265,
    31989422090807,
    -2668324447899,
    187410670388,
    -10937299051,
    520722298,
    -19703151,
    569877,
    -11832,
    157,
    -1
   ]
  },
  {
   "e": 1528407,
   "degw": 27,
   "coeffs_desc_w": [
    245607781606227479641,
    -1233838302855572886338,
    2977778875721271122927,
    -4596526539676183722909,
    5097022055400870801513,
    -4323305083020623632760,
    2916244807191770133078,
    -1605706064962655242212,
    735021419197342546994,
    -283443873549567227933,
    92970784447321103806,
    -26118570801240264114,
    6314854874696287137,
    -1317964795181785941,
    237794796235652275,
    -37089216033411274,
    4993274470120267,
    -578465719321058,
    57387064078003,
    -4841286481458,
    343966470777,
    -20310289409,
    978543804,
    -37476648,
    1097334,
    -23069,
    310,
    -2
   ]
  },
  {
   "e": 939328,
   "degw": 28,
   "coeffs_desc_w": [
    959427313803799656871,
    -4945162503756945495329,
    12261835330421583612906,
    -19474608104368577756543,
    22254568385578996591064,
    -19486297650043662855407,
    13594476231626886095446,
    -7757475810761032250656,
    3688492034881306562062,
    -1481120046148347017669,
    507272783117233888024,
    -149262868703445239065,
    37929005128665257706,
    -8352385220861944223,
    1597112244209128130,
    -265351761973478371,
    38280000744150105,
    -4785159727468580,
    516491427473783,
    -47884952784380,
    3785584045646,
    -252665175472,
    14046617636,
    -638475346,
    23112054,
    -640722,
    12773,
    -163,
    1
   ]
  },
  {
   "e": 652921,
   "degw": 29,
   "coeffs_desc_w": [
    5233227833823080601193,
    -28009036272659018802934,
    72207960998113787527959,
    -119399858541346149114544,
    142265514522071973079572,
    -130090981638193982825609,
    94944225946499402717929,
    -56784817230077550458137,
    28356975185843855158622,
    -11986193515178416449498,
    4332054797753229367755,
    -1348850917425746586212,
    363813686078282757270,
    -85331890947622035880,
    17447016632862688328,
    -3113280081608635009,
    484831041794885682,
    -65811849395608162,
    7767388034312482,
    -793975208695819,
    69901772857049,
    -5260519814032,
    334970671941,
    -17802002035,
    774941931,
    -26910096,
    716739,
    -13747,
    169,
    -1
   ]
  },
  {
   "e": 252733,
   "degw": 30,
   "coeffs_desc_w": [
    30869215883566652662009,
    -170594737724802535574122,
    454685570017568034272359,
    -778349251856771584883083,
    961488529440979496950901,
    -912941054389003347137124,
    693021054848573976486656,
    -431901165924912186957695,
    225188876766937912619222,
    -99596005939223517278511,
    37753418408212321505582,
    -12361154844366627660824,
    3516069082161576491868,
    -872495626710224724015,
    189409495550783471822,
    -36031238062746398425,
    6009253650121365359,
    -878175619881178152,
    112262818116810251,
    -12518136701523868,
    1212443007586387,
    -101408503920060,
    7267592034166,
    -441675929393,
    22448487190,
    -936335073,
    31209612,
    -799215,
    14761,
    -175,
    1
   ]
  },
  {
   "e": 125692,
   "degw": 33,
   "coeffs_desc_w": [
    5080086775167975457149513,
    -30945695091970409063574558,
    91219213451757419733071811,
    -173314873971544251256075036,
    238529002818359223555011537,
    -253361338857683314739316414,
    216091359019893925842761993,
    -152021345549288270385442725,
    89927521051823528660128659,
    -45372231039316570313184972,
    19737348899790412638353436,
    -7464332272915806429580198,
    2469852950613294481863641,
    -718537805803922973024632,
    184463424565206998946376,
    -41896683299640135591006,
    8432956203027890791279,
    -1505429779492038996094,
    238349365962529599676,
    -33440708969737755424,
    4150568798575108280,
    -454536331233016530,
    43758207611599889,
    -3685062209101024,
    269733478380913,
    -17018145740832,
    915525061950,
    -41400470599,
    1543660056,
    -46197909,
    1066592,
    -17829,
    192,
    -1
   ]
  },
  {
   "e": 213786,
   "degw": 35,
   "coeffs_desc_w": [
    159863313006930728251557641,
    -1033788928464038429101808218,
    3241068598314129329137597118,
    -6562550496600457052671030906,
    9645629862961394559649259885,
    -10966252728222162197832918978,
    10035153522953222256353027891,
    -7594011916636158175693660509,
    4845402197244770335821316305,
    -2644700304464829665660226866,
    1248537715816618054838730471,
    -514184391814382293078115031,
    185963782393502408045872907,
    -59373607127134284127845809,
    16802009781901994489525845,
    -4227138240897963861260912,
    947521572896398958359233,
    -189493057529775270464993,
    33833824551648394639726,
    -5393291100030856648760,
    766994649343179210044,
    -97172907077000446643,
    10943474569952080886,
    -1092170889194352104,
    96202642346963623,
    -7439847458116183,
    501769676141337,
    -29260227910868,
    1459071252238,
    -61320711491,
    2130213708,
    -59533913,
    1286311,
    -20163,
    204,
    -1
   ]
  },
  {
   "e": 461882,
   "degw": 37,
   "coeffs_desc_w": [
    2299077232950218278849005499,
    -16063904702561278441682249815,
    54500345203618124944852613318,
    -119618546454508847330795557475,
    190916586030426889362265315642,
    -236147999481675076984513633353,
    235584500395121022157888226937,
    -194776948719002088571414498371,
    136099269278037880585933617814,
    -81555678015443486090695369368,
    42384509757382236120924262135,
    -19271748848152059093945484784,
    7719690783507135902010827231,
    -2739193838013180727294099734,
    864703763949408741787651872,
    -243666615108991515691150011,
    61449312654585207060251080,
    -13893999920847555303937603,
    2819951101538305679216310,
    -514056110846310719833221,
    84164572223016663014630,
    -12369088298691793062892,
    1629713478259874016093,
    -192151368107978236668,
    20221649260423470777,
    -1893034943996996826,
    156957666543851128,
    -11463034175624988,
    732312788924144,
    -40565598989962,
    1926636705768,
    -77314426452,
    2570585322,
    -68912630,
    1431284,
    -21610,
    211,
    -1
   ]
  },
  {
   "e": 6232826390,
   "degw": 1,
   "coeffs_desc_w": [
    1,
    0
   ]
  },
  {
   "e": 43206,
   "degw": 7,
   "coeffs_desc_w": [
    178929,
    -230696,
    126107,
    -37860,
    6737,
    -710,
    41,
    -1
   ]
  },
  {
   "e": 8019,
   "degw": 7,
   "coeffs_desc_w": [
    182209,
    -234032,
    127448,
    -38126,
    6763,
    -711,
    41,
    -1
   ]
  },
  {
   "e": 11978,
   "degw": 7,
   "coeffs_desc_w": [
    177769,
    -229734,
    125811,
    -37820,
    6735,
    -710,
    41,
    -1
   ]
  }
 ],
 "published_best_upper": 0.422685,
 "published_best_lower": 0.4213,
 "my_proved_lower": 0.422228600019
}

==> anc/CERTIFICATE_integer_Chebyshev_LOWER_2026-08-09.json <==
{"problem": "integer transfinite diameter of [0,1] -- LOWER bound", "claim": "t_Z([0,1]) >= exp(V)", "V": -0.8622084054094424, "bound": 0.42222860001915324, "cells": "explicit edges (Chebyshev-graded inside each support interval)", "K": 947, "cell_edges": [0.0, 0.012679814679785208, 0.025359629359570417, 0.03803944403935562, 0.05071925871914083, 0.06339907339892605, 0.07607888807871124, 0.08875870275849645, 0.10143851743828167, 0.11411833211806688, 0.11415325402037382, 0.1142577681141883, 0.11443112137306942, 0.11467206478281458, 0.11497886234063538, 0.11534930356309744, 0.11578071941270429, 0.11627000152837365, 0.11681362462125025, 0.1174076718744928, 0.11804786316402914, 0.11872958589694821, 0.11944792824533769, 0.12019771453611665, 0.12097354254187871, 0.12176982240406432, 0.1225808169080197, 0.12340068281975997, 0.12422351298660383, 0.1250433788983441, 0.1258543734022995, 0.12665065326448507, 0.12742648127024717, 0.12817626756102612, 0.1288946099094156, 0.12957633264233467, 0.130216523931871, 0.13081057118511355, 0.13135419427799014, 0.1318434763936595, 0.13227489224326636, 0.13264533346572843, 0.13295213102354922, 0.1331930744332944, 0.13336642769217552, 0.13347094178598998, 0.13350586368829692, 0.1341743950440376, 0.134191209529983, 0.13424080983928277, 0.13432070880531574, 0.13442689996029597, 0.1345540584362971, 0.13469580797636496, 0.13484504066666592, 0.13499427335696687, 0.13513602289703472, 0.13526318137303586, 0.1353693725280161, 0.13544927149404906, 0.13549887180334882, 0.13551568628929422, 0.1409368511184056, 0.1409676208422955, 0.1410592426691789, 0.14120966991884382, 0.1414155422951062, 0.14167226094927424, 0.14197409121082863, 0.14231429069048573, 0.14268525989403275, 0.14307871198247057, 0.14348585788630352, 0.14389760263882828, 0.14430474854266123, 0.14469820063109906, 0.14506916983464604, 0.14540936931430318, 0.14571119957585757, 0.1459679182300256, 0.146173790606288, 0.1463242178559529, 0.1464158396828363, 0.1464466094067262, 0.1478377328717469, 0.14787317868533048, 0.14797919512330454, 0.14815482208438974, 0.1483984690636299, 0.14870792955625148, 0.14908040104011205, 0.14951251035577517, 0.15000034425436443, 0.15053948483655125, 0.15112504956173534, 0.1517517354650885, 0.15241386718202526, 0.15310544834518341, 0.1538202158884554, 0.15455169676628486, 0.15529326657456954, 0.1560382095422907, 0.15677977935057538, 0.15751126022840484, 0.15822602777167682, 0.15891760893483498, 0.15957974065177172, 0.1602064265551249, 0.160791991280309, 0.1613311318624958, 0.16181896576108507, 0.16225107507674819, 0.16262354656060876, 0.16293300705323033, 0.1631766540324705, 0.1633522809935557, 0.16345829743152976, 0.16349374324511334, 0.1671405571573643, 0.16717566747310914, 0.16728048643287846, 0.16745348554020711, 0.16769214207855024, 0.16799297589817097, 0.16835160016456058, 0.1687627853283635, 0.16922053538398318, 0.16971817530484531, 0.17024844838031622, 0.17080362203488456, 0.17137560058652454, 0.1719560432999697, 0.17253648601341484, 0.17310846456505483, 0.17366363821962316, 0.17419391129509407, 0.1746915512159562, 0.17514930127157588, 0.1755604864353788, 0.1759191107017684, 0.17621994452138914, 0.17645860105973227, 0.17663160016706092, 0.17673641912683025, 0.17677152944257507, 0.19432279628159171, 0.19435557979084525, 0.1944533196238572, 0.19461419507246946, 0.1948352093314624, 0.19511224532336602, 0.1954401423918234, 0.19581279243485422, 0.1962232536872378, 0.19666388003246477, 0.19712646343542056, 0.19760238684254955, 0.19808278470125862, 0.1985587081083876, 0.1990212915113434, 0.19946191785657036, 0.19987237910895395, 0.20024502915198478, 0.20057292622044215, 0.20084996221234577, 0.2010709764713387, 0.20123185191995097, 0.20132959175296292, 0.20136237526221645, 0.20215034775378332, 0.2021869105228402, 0.20229624671055757, 0.2024773033496785, 0.2027283367657926, 0.20304692936987387, 0.2034300129409846, 0.20387389817492016, 0.20437431021422545, 0.20492642981740888, 0.20552493977087252, 0.20616407609658574, 0.20683768356234442, 0.207539274960022, 0.20826209358093, 0.20899917828661624, 0.20974343054843342, 0.2104876828102506, 0.21122476751593683, 0.21194758613684483, 0.21264917753452242, 0.2133227850002811, 0.21396192132599431, 0.21456043127945795, 0.2151125508826414, 0.21561296292194668, 0.21605684815588228, 0.21643993172699297, 0.21675852433107423, 0.21700955774718833, 0.21719061438630927, 0.21729995057402662, 0.21733651334308351, 0.22139912610596374, 0.22142885409131693, 0.22151775175062663, 0.2216649629508372, 0.22186906996761688, 0.22212810713881778, 0.2224395797948771, 0.22280048828384877, 0.2232073568596913, 0.22365626715560238, 0.224142895920033, 0.2246625566519634, 0.22521024473446963, 0.22578068563192036, 0.22636838568663845, 0.22696768502582743, 0.22757281206924057, 0.22817793911265372, 0.2287772384518427, 0.22936493850656078, 0.22993537940401151, 0.23048306748651773, 0.23100272821844814, 0.23148935698287876, 0.23193826727878983, 0.23234513585463235, 0.23270604434360403, 0.23301751699966336, 0.23327655417086426, 0.23348066118764393, 0.23362787238785454, 0.2337167700471642, 0.2337464980325174, 0.23707858129070225, 0.23711515831032892, 0.23722453711251487, 0.23740566431960253, 0.2376567955775734, 0.237975512355131, 0.23835874523547906, 0.23880280347648344, 0.23930341055453636, 0.2398557453498165, 0.24045448857630838, 0.24109387400943455, 0.2417677440179504, 0.24246960886529909, 0.24319270920932226, 0.24393008119842016, 0.24467462353724923, 0.2454191658760783, 0.2461565378651762, 0.24687963820919936, 0.24758150305654805, 0.2482553730650639, 0.24889475849819007, 0.24949350172468196, 0.2500458365199621, 0.250546443598015, 0.2509905018390194, 0.25137373471936747, 0.25169245149692504, 0.2519435827548959, 0.2521247099619836, 0.25223408876416953, 0.2522706657837962, 0.2683555887048904, 0.2844405116259846, 0.3005254345470788, 0.30057176429631416, 0.3007098905084511, 0.3009372401535024, 0.3012495781377429, 0.30164108619549224, 0.3021044712723962, 0.30263110138123045, 0.30321116639948975, 0.3038338608134091, 0.30448758500424017, 0.30516016132720164, 0.3058390609579598, 0.3065116372809213, 0.3071653614717524, 0.3077880558856717, 0.308368120903931, 0.30889475101276526, 0.3093581360896692, 0.30974964414741857, 0.31006198213165903, 0.31028933177671036, 0.3104274579888473, 0.31047378773808265, 0.31229221438735844, 0.3123156132061693, 0.31238561003213, 0.3125016076770016, 0.3126626164897776, 0.3128672628000377, 0.31311380063761884, 0.31340012662861766, 0.3137237979406346, 0.3140820531241589, 0.3144718356722819, 0.3148898200977364, 0.31533244030478175, 0.31579592001387474, 0.3162763049795559, 0.3167694967266769, 0.31727128751714584, 0.3177773962488649, 0.318283504980584, 0.3187852957710529, 0.31927848751817395, 0.3197588724838551, 0.3202223521929481, 0.3206649723999934, 0.32108295682544796, 0.32147273937357096, 0.32183099455709524, 0.3221546658691122, 0.322440991860111, 0.32268752969769215, 0.3228921760079522, 0.32305318482072826, 0.32316918246559984, 0.32323917929156054, 0.3232625781103714, 0.3297076594211691, 0.3297484843052749, 0.3298704455609876, 0.330072009454753, 0.3303506412036569, 0.330702836851791, 0.33112416733453126, 0.3316093341765956, 0.3321522361234447, 0.33274604586809786, 0.3333832959084797, 0.3340559724555913, 0.3347556162115567, 0.33547342875020186, 0.3362003831623688, 0.3369273375745357, 0.33764515011318086, 0.33834479386914623, 0.33901747041625785, 0.3396547204566397, 0.34024853020129286, 0.34079143214814195, 0.3412765989902063, 0.3416979294729465, 0.34205012512108063, 0.34232875686998454, 0.34253032076374995, 0.34265228201946263, 0.34269310690356847, 0.36144748139543315, 0.36147818705992707, 0.36157011474277656, 0.3617226976792478, 0.3619349951447985, 0.3622056982549574, 0.3625331380350325, 0.36291529570989484, 0.3633498151503986, 0.36383401739970067, 0.3643649171899205, 0.3649392413473093, 0.3655534489724547, 0.36620375327110277, 0.3668861449010043, 0.3675964166908427, 0.3683301895788443, 0.36908293961115024, 0.3698500258334967, 0.3706267189042407, 0.37140823025232456, 0.37218974160040846, 0.3729664346711525, 0.37373352089349887, 0.3744862709258049, 0.37522004381380647, 0.37593031560364487, 0.3766127072335464, 0.3772630115321945, 0.37787721915733985, 0.3784515433147287, 0.37898244310494855, 0.37946664535425056, 0.37990116479475433, 0.38028332246961666, 0.38061076224969176, 0.3808814653598507, 0.38109376282540136, 0.3812463457618726, 0.3813382734447221, 0.381368979109216, 0.3870993665654481, 0.38713535904637014, 0.38724153167585135, 0.38741256051491124, 0.3876398694634051, 0.387912060301496, 0.38821548424399205, 0.3885349263474284, 0.38885436845086485, 0.3891577923933609, 0.3894299832314518, 0.38965729217994566, 0.38982832101900555, 0.38993449364848676, 0.3899704861294088, 0.39284542346747464, 0.39292719765406614, 0.3931669474381626, 0.3935483342681832, 0.3940453672619335, 0.3946241744422753, 0.3952453110563924, 0.39586644767050944, 0.39644525485085125, 0.39694228784460156, 0.39732367467462215, 0.3975634244587186, 0.3976451986453101, 0.39860635232174363, 0.39865032307306963, 0.39878197728919457, 0.3990005423708283, 0.3993047356911632, 0.3996927721228384, 0.40016237451377684, 0.40071078705041935, 0.40133479142993433, 0.4020307257464983, 0.4027945059808155, 0.4036216499667672, 0.4045073036945444, 0.4054462697959078, 0.40643303804441117, 0.4074618176916011, 0.4085265714494317, 0.4096210509194713, 0.41073883326098903, 0.41187335888273824, 0.4130179699372463, 0.4141659493917107, 0.4153105604462188, 0.416445086067968, 0.4175628684094857, 0.4186573478795253, 0.4197221016373559, 0.42075088128454585, 0.4217376495330492, 0.4226766156344126, 0.4235622693621898, 0.4243894133481415, 0.42515319358245873, 0.4258491278990227, 0.42647313227853767, 0.4270215448151802, 0.42749114720611864, 0.4278791836377938, 0.4281833769581287, 0.42840194203976245, 0.4285335962558874, 0.4285775670072134, 0.4415634639149928, 0.45454936082277214, 0.46753525773055155, 0.4805211546383309, 0.4935070515461103, 0.5064929484538897, 0.5194788453616691, 0.5324647422694484, 0.5454506391772278, 0.5584365360850072, 0.5714224329927866, 0.5714664037441126, 0.5715980579602375, 0.5718166230418713, 0.5721208163622061, 0.5725088527938813, 0.5729784551848198, 0.5735268677214623, 0.5741508721009773, 0.5748468064175413, 0.5756105866518585, 0.5764377306378101, 0.5773233843655874, 0.5782623504669507, 0.5792491187154541, 0.5802778983626441, 0.5813426521204746, 0.5824371315905142, 0.583554913932032, 0.5846894395537812, 0.5858340506082892, 0.5869820300627536, 0.5881266411172617, 0.5892611667390109, 0.5903789490805286, 0.5914734285505682, 0.5925381823083987, 0.5935669619555887, 0.5945537302040921, 0.5954926963054554, 0.5963783500332327, 0.5972054940191843, 0.5979692742535015, 0.5986652085700656, 0.5992892129495805, 0.599837625486223, 0.6003072278771615, 0.6006952643088367, 0.6009994576291715, 0.6012180227108053, 0.6013496769269302, 0.6013936476782562, 0.6023548013546897, 0.6024365755412812, 0.6026763253253776, 0.6030577121553983, 0.6035547451491485, 0.6041335523294904, 0.6047546889436075, 0.6053758255577246, 0.6059546327380664, 0.6064516657318167, 0.6068330525618374, 0.6070728023459339, 0.6071545765325254, 0.6100295138705912, 0.6100655063515132, 0.6101716789809944, 0.6103427078200544, 0.6105700167685483, 0.6108422076066391, 0.6111456315491351, 0.6114650736525714, 0.6117845157560078, 0.6120879396985038, 0.6123601305365947, 0.6125874394850885, 0.6127584683241485, 0.6128646409536297, 0.6129006334345517, 0.6186310208907838, 0.6186617265552777, 0.6187536542381272, 0.6189062371745985, 0.6191185346401491, 0.6193892377503081, 0.6197166775303832, 0.6200988352052456, 0.6205333546457493, 0.6210175568950513, 0.6215484566852713, 0.62212278084266, 0.6227369884678055, 0.6233872927664535, 0.624069684396355, 0.6247799561861935, 0.6255137290741951, 0.626266479106501, 0.6270335653288475, 0.6278102583995915, 0.6285917697476754, 0.6293732810957593, 0.6301499741665033, 0.6309170603888498, 0.6316698104211557, 0.6324035833091572, 0.6331138550989958, 0.6337962467288972, 0.6344465510275453, 0.6350607586526907, 0.6356350828100795, 0.6361659826002994, 0.6366501848496015, 0.6370847042901052, 0.6374668619649676, 0.6377943017450427, 0.6380650048552017, 0.6382773023207523, 0.6384298852572236, 0.638521812940073, 0.638552518604567, 0.6573068930964313, 0.6573477179805371, 0.6574696792362499, 0.6576712431300152, 0.6579498748789192, 0.6583020705270533, 0.6587234010097935, 0.6592085678518578, 0.6597514697987069, 0.6603452795433601, 0.6609825295837419, 0.6616552061308536, 0.6623548498868189, 0.6630726624254641, 0.663799616837631, 0.664526571249798, 0.6652443837884432, 0.6659440275444085, 0.6666167040915202, 0.667253954131902, 0.6678477638765552, 0.6683906658234043, 0.6688758326654686, 0.6692971631482089, 0.6696493587963429, 0.6699279905452469, 0.6701295544390122, 0.670251515694725, 0.6702923405788308, 0.6767374218896285, 0.6767608207084393, 0.6768308175344, 0.6769468151792716, 0.6771078239920477, 0.6773124703023078, 0.6775590081398889, 0.6778453341308877, 0.6781690054429047, 0.678527260626429, 0.6789170431745519, 0.6793350276000065, 0.6797776478070517, 0.6802411275161449, 0.680721512481826, 0.6812147042289469, 0.6817164950194159, 0.682222603751135, 0.682728712482854, 0.683230503273323, 0.683723695020444, 0.6842040799861251, 0.6846675596952182, 0.6851101799022634, 0.685528164327718, 0.685917946875841, 0.6862762020593652, 0.6865998733713823, 0.686886199362381, 0.6871327371999622, 0.6873373835102222, 0.6874983923229984, 0.6876143899678699, 0.6876843867938306, 0.6877077856126415, 0.6895262122619172, 0.6895725420111526, 0.6897106682232895, 0.6899380178683409, 0.6902503558525813, 0.6906418639103307, 0.6911052489872347, 0.6916318790960688, 0.6922119441143282, 0.6928346385282474, 0.6934883627190787, 0.69416093904204, 0.6948398386727983, 0.6955124149957597, 0.6961661391865909, 0.6967888336005101, 0.6973688986187695, 0.6978955287276036, 0.6983589138045077, 0.698750421862257, 0.6990627598464975, 0.6992901094915488, 0.6994282357036857, 0.6994745654529211, 0.7155594883740153, 0.7316444112951096, 0.7477293342162038, 0.7477659112358305, 0.7478752900380164, 0.7480564172451041, 0.748307548503075, 0.7486262652806326, 0.7490094981609806, 0.749453556401985, 0.749954163480038, 0.750506498275318, 0.7511052415018099, 0.7517446269349362, 0.752418496943452, 0.7531203617908007, 0.7538434621348239, 0.7545808341239217, 0.7553253764627508, 0.7560699188015799, 0.7568072907906778, 0.757530391134701, 0.7582322559820497, 0.7589061259905655, 0.7595455114236918, 0.7601442546501836, 0.7606965894454637, 0.7611971965235167, 0.761641254764521, 0.7620244876448691, 0.7623432044224266, 0.7625943356803976, 0.7627754628874852, 0.7628848416896712, 0.7629214187092979, 0.7662535019674825, 0.7662832299528357, 0.7663721276121455, 0.766519338812356, 0.7667234458291357, 0.7669824830003366, 0.7672939556563959, 0.7676548641453675, 0.7680617327212101, 0.7685106430171211, 0.7689972717815519, 0.7695169325134822, 0.7700646205959885, 0.7706350614934392, 0.7712227615481573, 0.7718220608873463, 0.7724271879307594, 0.7730323149741725, 0.7736316143133615, 0.7742193143680796, 0.7747897552655303, 0.7753374433480366, 0.7758571040799669, 0.7763437328443976, 0.7767926431403086, 0.7771995117161512, 0.7775604202051228, 0.7778718928611822, 0.7781309300323831, 0.7783350370491627, 0.7784822482493733, 0.778571145908683, 0.7786008738940362, 0.7826634866569164, 0.7827000494259733, 0.7828093856136907, 0.7829904422528116, 0.7832414756689257, 0.783560068273007, 0.7839431518441177, 0.7843870370780532, 0.7848874491173585, 0.785439568720542, 0.7860380786740057, 0.7866772149997189, 0.7873508224654775, 0.7880524138631552, 0.7887752324840631, 0.7895123171897493, 0.7902565694515665, 0.7910008217133837, 0.7917379064190699, 0.7924607250399779, 0.7931623164376556, 0.7938359239034142, 0.7944750602291274, 0.7950735701825911, 0.7956256897857745, 0.7961261018250798, 0.7965699870590154, 0.7969530706301261, 0.7972716632342074, 0.7975226966503215, 0.7977037532894423, 0.7978130894771598, 0.7978496522462166, 0.7986376247377835, 0.7986704082470371, 0.798768148080049, 0.7989290235286612, 0.7991500377876543, 0.7994270737795578, 0.7997549708480152, 0.800127620891046, 0.8005380821434296, 0.8009787084886565, 0.8014412918916123, 0.8019172152987413, 0.8023976131574504, 0.8028735365645794, 0.8033361199675352, 0.8037767463127621, 0.8041872075651456, 0.8045598576081765, 0.8048877546766339, 0.8051647906685374, 0.8053858049275304, 0.8055466803761426, 0.8056444202091546, 0.8056772037184081, 0.8232284705574251, 0.8232635808731699, 0.8233683998329392, 0.8235413989402679, 0.823780055478611, 0.8240808892982318, 0.8244395135646213, 0.8248506987284242, 0.8253084487840439, 0.825806088704906, 0.826336361780377, 0.8268915354349452, 0.8274635139865852, 0.8280439567000304, 0.8286243994134754, 0.8291963779651155, 0.8297515516196837, 0.8302818246951547, 0.8307794646160168, 0.8312372146716365, 0.8316483998354394, 0.8320070241018289, 0.8323078579214497, 0.8325465144597928, 0.8327195135671215, 0.8328243325268908, 0.8328594428426356, 0.8365062567548867, 0.8365417025684703, 0.8366477190064443, 0.8368233459675295, 0.8370669929467697, 0.8373764534393913, 0.8377489249232518, 0.838181034238915, 0.8386688681375042, 0.839208008719691, 0.8397935734448752, 0.8404202593482283, 0.841082391065165, 0.8417739722283232, 0.8424887397715952, 0.8432202206494246, 0.8439617904577094, 0.8447067334254305, 0.8454483032337152, 0.8461797841115446, 0.8468945516548166, 0.8475861328179748, 0.8482482645349115, 0.8488749504382647, 0.8494605151634488, 0.8499996557456356, 0.8504874896442248, 0.850919598959888, 0.8512920704437485, 0.8516015309363701, 0.8518451779156103, 0.8520208048766955, 0.8521268213146695, 0.8521622671282532, 0.8535533905932737, 0.8535841603171637, 0.853675782144047, 0.8538262093937119, 0.8540320817699744, 0.8542888004241423, 0.8545906306856967, 0.8549308301653539, 0.8553017993689008, 0.8556952514573387, 0.8561023973611717, 0.8565141421136964, 0.8569212880175293, 0.8573147401059672, 0.8576857093095142, 0.8580259087891713, 0.8583277390507257, 0.8585844577048937, 0.8587903300811561, 0.858940757330821, 0.8590323791577044, 0.8590631488815943, 0.8644843137107057, 0.864501128196651, 0.8645507285059508, 0.8646306274719838, 0.864736818626964, 0.8648639771029651, 0.865005726643033, 0.865154959333334, 0.865304192023635, 0.8654459415637028, 0.8655731000397039, 0.8656792911946841, 0.8657591901607171, 0.8658087904700169, 0.8658256049559623, 0.8664941363117031, 0.86652905821401, 0.8666335723078246, 0.8668069255667057, 0.8670478689764508, 0.8673546665342716, 0.8677251077567337, 0.8681565236063405, 0.8686458057220099, 0.8691894288148865, 0.869783476068129, 0.8704236673576654, 0.8711053900905844, 0.8718237324389739, 0.8725735187297529, 0.8733493467355149, 0.8741456265977005, 0.8749566211016558, 0.8757764870133962, 0.87659931718024, 0.8774191830919803, 0.8782301775959356, 0.8790264574581212, 0.8798022854638833, 0.8805520717546622, 0.8812704141030517, 0.8819521368359707, 0.8825923281255071, 0.8831863753787497, 0.8837299984716263, 0.8842192805872956, 0.8846506964369024, 0.8850211376593645, 0.8853279352171853, 0.8855688786269305, 0.8857422318858116, 0.8858467459796261, 0.885881667881933, 0.8985614825617182, 0.9112412972415035, 0.9239211119212887, 0.9366009266010739, 0.9492807412808592, 0.9619605559606443, 0.9746403706404295, 0.9873201853202148, 1.0], "masses": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.004033474081531241, 0.0025285596857282833, 0.0021320654026847794, 0.0019464459364973577, 0.0018320565323185932, 0.0017492299487774203, 0.001682854857057132, 0.0016260498349874857, 0.0015752935068578712, 0.0015287598566775845, 0.0014856043979432165, 0.001444758708903309, 0.0014096440446031582, 0.0013751356090676162, 0.0013688850834382381, 0.0013950047267581893, 0.0017421595811982096, 0.0041826886461948775, 0.0014722903484275136, 0.0012120663600799324, 0.0011244582103986259, 0.001075858384081279, 0.0010444911615037976, 0.0010594227804979948, 0.0012793922501599837, 0.004730595159630288, 0.0012891800819581042, 0.0008849122312835746, 0.0007596837197284364, 0.0006736673731511666, 0.0006097606274632348, 0.0005571713360494591, 0.0005263846749891352, 0.00048149570245988705, 0.0, 0.0, 0.0005965189123824687, 0.0005093036146467613, 0.0005058031733609246, 0.0005613118938770002, 0.0006367326832716946, 0.0007710579232950692, 0.00101324082153006, 0.0018212681260967765, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.002289813747655747, 0.001411880502563436, 0.0011727255104235113, 0.001058078822579543, 0.000987308269221362, 0.0009365663211834582, 0.000895301002918464, 0.0008586640541295475, 0.0008213492253871362, 0.0007856806838900421, 0.0007429381939126625, 0.0007002634426665461, 0.0006554612800311783, 0.0006122670947017566, 0.000573376256130934, 0.0005426353351952852, 0.0005225803473012791, 0.00047797402081641244, 0.0, 0.0, 0.0, 0.0, 0.0013213156288757434, 0.0009253081930841919, 0.0008926722852286478, 0.0009363578820948494, 0.001007435682697766, 0.0010891522437908414, 0.0011725990405258482, 0.0012514911973957267, 0.0013201158837581285, 0.0013745461760550507, 0.001411351348075252, 0.0014369523708984118, 0.0014601267105169406, 0.0015454439879187365, 0.0022015407481406537, 0.003574120258540438, 0.001537549272841767, 0.0012304544840758124, 0.0011097804964273286, 0.0010369804903752502, 0.000982663516245003, 0.0009903778709007681, 0.0013104191828384982, 0.003752312428362987, 0.0010209760693192078, 0.0007821953619885822, 0.000675182311798091, 0.0006489515627614889, 0.0006273573005880851, 0.0005792179783720142, 0.0, 0.000559578605261136, 0.0006027570209888104, 0.0006091783087479342, 0.0006220865390446054, 0.0006419666749457046, 0.0006678913473792481, 0.0006986941690933973, 0.0007333966509050756, 0.0007700482844633074, 0.0008099933483986793, 0.0008489158641433454, 0.0008891903182689329, 0.0009308624695417025, 0.000973997797418022, 0.001019455646318041, 0.0010681318410796367, 0.00112163715569984, 0.001182539780886859, 0.0012557112563047182, 0.001351778733884386, 0.0014988529492768019, 0.001796999128317472, 0.0028922175719884253, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0024374930487359504, 0.0016095612926208013, 0.0013872939634583163, 0.0012743804037132543, 0.0011953526256803177, 0.0011304794323904314, 0.0010719685458325484, 0.0010204397791873491, 0.0009700424077979827, 0.0009454334485204692, 0.000949718005945343, 0.001232155131786008, 0.0, 0.0013091329684486051, 0.0007821802860570609, 0.0006792737591807628, 0.0006818365109654139, 0.0009827522865443995, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0010247044949943068, 0.0007132868019024722, 0.0007631913133056591, 0.0009641550308801745, 0.002708863346364448, 0.0019996727407861716, 0.0016523725008386477, 0.006520407049053857, 0.001570814368337255, 0.00108433630378345, 0.0014555753652076202, 0.003713348698944067, 0.0011675274868207766, 0.0009482474974194146, 0.0009048911244690522, 0.0008889498808497807, 0.0008904455032531407, 0.0008978923040784771, 0.0009124430620619741, 0.0009339923253196891, 0.0009659566949217983, 0.0010133492339175812, 0.0010868655108229066, 0.0012118336956749062, 0.00147398967354797, 0.002420534835772435, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0026601962029348647, 0.00160918657019588, 0.0014047277064206198, 0.0014098038435446077, 0.0024544857749978395, 0.0029411940934462094, 0.001355218219916456, 0.001135655178194864, 0.0010602743234573743, 0.0010164168976138622, 0.0009840107756090579, 0.0009574220094683204, 0.0009589139463356599, 0.0009833777468099677, 0.001110610015782511, 0.0023590738295179285, 0.003070010530018079, 0.001114204910642119, 0.0009532707726523364, 0.0010370884297116597, 0.0022892346609085794, 0.0, 0.001836391272391, 0.0008420283639247056, 0.0006460779300717101, 0.0005558150090057747, 0.000532518991669622, 0.0004839703779901871, 0.0, 0.0, 0.0008017256153328379, 0.0006122409648461443, 0.0005831953398443967, 0.0005907135984176005, 0.0006339698013917676, 0.0007377094706918682, 0.0012017782147776604, 0.0, 0.0011826555789172073, 0.0009170739276991066, 0.0009783348467803747, 0.0013809304027079597, 0.005093889097919261, 0.002479967779917957, 0.001225889163423101, 0.0010393617407803294, 0.0010101297826650172, 0.0010045949550256227, 0.001025614149298627, 0.0010489862794037632, 0.0010781538175193344, 0.0011095038159200674, 0.0011438868659717335, 0.0011820006104243021, 0.0012268399452901337, 0.0012855576885243195, 0.0013782718439616655, 0.0015785069489866394, 0.0023668648153588718, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.003073212421865134, 0.001910543508389131, 0.0015929353292567126, 0.0014332631175172509, 0.001325847783952756, 0.0012378108584297973, 0.0011654318865249812, 0.0010835245241657837, 0.0010455556815538948, 0.0009607044678116337, 0.0008867795649213225, 0.0008176998982294822, 0.0007531724932209745, 0.000685772474582528, 0.0006238858917235123, 0.0005667871350068125, 0.0005189358263299062, 0.00048293107491794807, 0.0004609429885195689, 0.0004203838438710874, 0.0, 0.0, 0.0, 0.0, 0.0007663934335525958, 0.0005044366567189584, 0.0004582488827073404, 0.0004596059712262952, 0.0004884725900810557, 0.0005413203106111934, 0.0006453910324530392, 0.000953287403144792, 0.003148503145846859, 0.0035204582729798342, 0.010274465275151039, 0.0, 0.0018964380063111836, 0.0009397455962264674, 0.000747927509045351, 0.0006830333920913686, 0.0006632670569051896, 0.0006533008963110456, 0.0006593681275694352, 0.0006712300893104586, 0.0006917729190800021, 0.0007207611041257741, 0.0007607822622452426, 0.0008150569790924226, 0.000888798296482561, 0.00098964271459174, 0.0011286391008014573, 0.0013195300518725403, 0.001571508198478963, 0.001861191657931146, 0.0019426271006530373, 0.0, 0.0, 0.0016631775145614488, 0.0012193492510052743, 0.0010889760643527815, 0.0010160783806366384, 0.0009670483185885134, 0.000935852751566059, 0.000923807536605678, 0.0009373018977279137, 0.0010050891830784333, 0.0011957319689009825, 0.002213817683347142, 0.0, 0.0033853242260549637, 0.0013927338064976885, 0.0010850306595848317, 0.0010142032842169225, 0.0009835950477550988, 0.0009906352895392317, 0.0010045304082419995, 0.001027348553128385, 0.0010532405335328362, 0.001081016562033598, 0.001108710363598745, 0.0011348324829268213, 0.0011584430340760344, 0.001177817427626608, 0.0011080392476728745, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0026049556871977015, 0.0015902542771782716, 0.001328723117930004, 0.0013084769693053428, 0.001498402656353828, 0.00328888610476963, 0.005191516565646136, 0.001531185614719032, 0.0010704543873295699, 0.0009377982036982332, 0.0008830692437757315, 0.0008949007084062705, 0.0009551586598014367, 0.0012653557876169928, 0.0033949812530902346, 0.006406259167967708, 0.0, 0.00531631546297189, 0.0021719887794171507, 0.0011241793430619002, 0.0011400113895436701, 0.003892374545410569, 0.0015097471004120984, 0.0008089032245943236, 0.0006894658126401799, 0.0006465726072451399, 0.0006428618023456542, 0.0006561898980157843, 0.0006878653599437991, 0.0007411317527124937, 0.0008319100714057875, 0.0010175473392404013, 0.0016753958284926249, 0.0, 0.0, 0.0, 0.0, 0.0007412869023023589, 0.0007785079704259974, 0.0007490961778065449, 0.0007140375157503551, 0.0006818500787211079, 0.0006517683727666826, 0.000647491223924616, 0.0006553128003631095, 0.0007408808463022099, 0.0011607491530393138, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0012034753513625205, 0.0007786955241302272, 0.0006691174013415362, 0.0006128403052300163, 0.0005888115313470648, 0.0005622283938482802, 0.000589164399524139, 0.0008323486389148139, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0007998785238464217, 0.0005455081025898579, 0.0005947460591011449, 0.0007660447319124902, 0.0017734250974286135, 0.0, 0.002243722626414806, 0.0010504346546176399, 0.0011998225953560745, 0.00436369169440794, 0.0015517872828698577, 0.008087339249448704, 0.004112933118846038, 0.0013581810596366383, 0.0013388440021632263, 0.001364960939695326, 0.0010361881539389366, 0.0010653095089971337, 0.001524677663622442, 0.007565552987227994, 0.00166242993536088, 0.0011407177028605426, 0.0010588059035212187, 0.0010310486703372778, 0.001039636444431678, 0.0010513325766392512, 0.0010694217201743924, 0.0010890460250830855, 0.0011108826963049348, 0.0011348222236814123, 0.0011623053935378492, 0.0011962931511850657, 0.0012439549493477894, 0.0013246680998718768, 0.001508565648730849, 0.0022523651431867035, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.002252365210893862, 0.0015085657285923604, 0.0013246682973882323, 0.001243953624268864, 0.0011962965387816468, 0.0011623023243148617, 0.0011348240685115107, 0.0011108802095598032, 0.0010890563849549003, 0.0010694027399434682, 0.0010513700958650163, 0.001039582849945836, 0.0010310634466767575, 0.001058823311410113, 0.0011406819091758955, 0.0016624535081292279, 0.007565547184733654, 0.0015246746861015525, 0.0010653029721802087, 0.001036178633675289, 0.0013649482100645011, 0.0013387748169747268, 0.0013580772260636809, 0.0041121830155604845, 0.008091950052761952, 0.0015452479706191122, 0.004368955052658114, 0.0011929538116977679, 0.00105994752819144, 0.0022380465383765136, 0.0, 0.0017738509302511881, 0.0007661406292023742, 0.0005947937325427139, 0.0005455329516858287, 0.0007999018651673407, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0008323622360493074, 0.0005891773268857781, 0.0005622166710614244, 0.0005888246471768085, 0.0006128424182668138, 0.0006691220298797015, 0.000778697875215358, 0.0012034788202104436, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0011607487415371035, 0.0007408844491134534, 0.0006553143927200699, 0.0006474906047100315, 0.0006517678472580927, 0.000681856057113854, 0.0007140343632081747, 0.0007490976765445173, 0.0007785079983774618, 0.0007412874043565659, 0.0, 0.0, 0.0, 0.0, 0.001675396105695178, 0.001017550727710614, 0.0008319067042953772, 0.0007411351284134291, 0.0006878613261023538, 0.0006562055658942876, 0.0006428109125800095, 0.0006466801497491604, 0.0006893759523612116, 0.0008089758868469498, 0.0015098663172438613, 0.0038916945682587784, 0.0011411649550614766, 0.0011228915821272275, 0.002172823732269308, 0.005316153898159312, 0.0, 0.006406218533843158, 0.003394981443324341, 0.0012653704901009683, 0.0009551489962168905, 0.0008949275409900978, 0.0008830099275805182, 0.0009378389674224774, 0.0010704420844835044, 0.0015311962923460613, 0.005191528280071262, 0.003288787503355966, 0.0014985418788963057, 0.0013084050880468564, 0.0013287488664827677, 0.001590242112016577, 0.0026049599013925843, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0011079976114033144, 0.001177879783310963, 0.0011583993998099977, 0.0011348458144293965, 0.00110871026847235, 0.0010810421355587595, 0.0010532043871906295, 0.0010273611848891316, 0.0010045380542948027, 0.0009906291676337242, 0.000983594593936408, 0.0010142097093681236, 0.001085027862894202, 0.0013927394199103463, 0.003385329297749452, 0.0, 0.0022137630300372822, 0.0011958597393508085, 0.0010048772040444672, 0.0009374915996725965, 0.0009237206632763946, 0.0009358854948363313, 0.0009670336005557111, 0.0010160850291813755, 0.0010889743356063348, 0.0012193503402115715, 0.0016631775623389565, 0.0, 0.0, 0.0019426272848694958, 0.0018611914157322437, 0.001571509732923397, 0.001319528648137539, 0.0011286334906491146, 0.0009896544811019649, 0.0008887922737467381, 0.0008150573865100975, 0.000760782501624464, 0.0007207608470486895, 0.0006917729604957832, 0.000671231221464215, 0.0006593692182886103, 0.0006532969870230603, 0.0006632716556741817, 0.0006830329741422603, 0.0007479266975608194, 0.0009397449425882331, 0.0018964482102564629, 0.0, 0.010274433235060007, 0.0035204821403084217, 0.003148527257770445, 0.0009532633601023671, 0.0006453545482395684, 0.000541416261030423, 0.0004883738131711862, 0.000459626661172962, 0.00045825603860975, 0.0005044343929076101, 0.0007664011357369526, 0.0, 0.0, 0.0, 0.0, 0.0004203871278136239, 0.0004609345931666758, 0.0004829569076219502, 0.0005188960232333169, 0.0005668018289932983, 0.000623884503974612, 0.0006857802866887388, 0.0007531582823822569, 0.0008177099228113562, 0.0008867736433703694, 0.000960699034864712, 0.0010455780127104374, 0.0010835188257772611, 0.0011654281822790142, 0.0012378094339427883, 0.0013258410287034983, 0.0014332852983252955, 0.0015929218239498838, 0.0019105459817231754, 0.003073211132232673, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0023668639463304453, 0.0015785080938866827, 0.0013782714586682335, 0.0012855575178155945, 0.0012268396848706383, 0.0011820004716319977, 0.0011438854980105548, 0.001109505714685601, 0.0010781391575068163, 0.001048997948290553, 0.0010256305104991061, 0.0010045900495771387, 0.00101011321398129, 0.0010394049626732624, 0.0012258573421790808, 0.002479995109998347, 0.005093821093625597, 0.0013810588465977417, 0.0009781273539972587, 0.0009173436816522078, 0.0011824661765156054, 0.0, 0.0012017979299887675, 0.0007377133500107503, 0.000633972752264907, 0.0005907060102099703, 0.0005832341882944706, 0.0006122221380494869, 0.0008017216027928583, 0.0, 0.0, 0.0004839800950582442, 0.000532502749172984, 0.0005558197612038797, 0.000646079268630638, 0.0008420292205937339, 0.0018363919655040566, 0.0, 0.00228923523415551, 0.001037088797594755, 0.0009532709761007867, 0.0011142049338896294, 0.00307000551487119, 0.0023591182440158643, 0.0011105505952856071, 0.0009835352812045106, 0.0009584161099428268, 0.0009580078340796935, 0.0009837044430629069, 0.0010165205211320346, 0.0010602217032961662, 0.001135653720661223, 0.0013551094769867849, 0.0029407468683229207, 0.0024576645643351372, 0.0014054086038101578, 0.001406949693038192, 0.0016083963417105975, 0.002660563819608583, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.002420529943875528, 0.0014739993048607394, 0.0012118328191102832, 0.001086864611781055, 0.0010133534692313173, 0.0009659481803179393, 0.0009340233698365296, 0.0009123994968957449, 0.0008978885468024354, 0.0008904721688137563, 0.0008889438856702208, 0.0009048889456201805, 0.0009482560632939598, 0.0011675200103775452, 0.0037133520876017714, 0.0014555770744103663, 0.0010843326652720162, 0.0015708173279282984, 0.006520402697562885, 0.0016523786438013637, 0.0019996686197804544, 0.00270886394418454, 0.0009641555151982056, 0.0007631912790820808, 0.0007132867724035344, 0.0010247040674308144, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0009827518985252419, 0.0006818350055883889, 0.0006792726283838764, 0.0007821856127383069, 0.0013091333835507485, 0.0, 0.001232137246996437, 0.000949722348690908, 0.0009454376632706081, 0.0009700425874455201, 0.0010204408460780295, 0.0010719695305677257, 0.0011304768450403396, 0.0011953547744145265, 0.001274380039540175, 0.0013872943852673168, 0.001609561382000877, 0.002437493310449389, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0028922177124684786, 0.0017969987842578058, 0.001498853581608577, 0.0013517768848314582, 0.0012557132271913153, 0.0011825423445368396, 0.001121626010560637, 0.0010681501911913886, 0.001019444175689364, 0.0009740217845092971, 0.0009308205221950842, 0.0008892333949899283, 0.0008488464334555609, 0.000810072135968427, 0.0007700038866943037, 0.000733415269436229, 0.0006986894001122796, 0.0006679024556365462, 0.0006419373537708448, 0.0006220995058012079, 0.0006091743442832634, 0.0006027611267999384, 0.000559578545286664, 0.0, 0.0005792179723452165, 0.0006273569448014976, 0.0006489519536158702, 0.0006751819420958603, 0.0007821946144059217, 0.0010209762723233766, 0.003752305526183261, 0.0013104574025631821, 0.0009902970928990051, 0.0009828373217946542, 0.0010367085386725353, 0.001110004674110792, 0.0012303451784508527, 0.0015376046758799865, 0.003574086200492981, 0.002201572693535767, 0.0015453844812845666, 0.0014601536656951243, 0.0014369712289871823, 0.0014113576347769467, 0.001374531836829065, 0.0013201201855111671, 0.001251482624560571, 0.0011725844205003545, 0.0010891995195329459, 0.0010073910434517635, 0.0009364242274648474, 0.0008926255820344105, 0.0009253232651833028, 0.001321308144439426, 0.0, 0.0, 0.0, 0.0, 0.00047797399693406994, 0.0005225805801548276, 0.0005426345971864871, 0.0005733780137076634, 0.0006122610105405564, 0.0006554722195092895, 0.0007002557605508182, 0.0007429388527960513, 0.0007856806278538618, 0.0008213485914285309, 0.0008586626652358161, 0.000895295096835306, 0.0009365902035755533, 0.0009872917093542754, 0.0010580836641578032, 0.001172723261923718, 0.0014118811023422606, 0.0022898134037144602, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0018212644846646638, 0.0010132197834195448, 0.0007710956999762169, 0.0006367205662181672, 0.0005613112413046795, 0.0005057907838998393, 0.0005093553499508475, 0.000596488679501, 0.0, 0.0, 0.00048149237564211494, 0.000526358258056829, 0.0005571808718609801, 0.0006097914406417021, 0.0006736242576880205, 0.0007596979206344688, 0.0008849124715900577, 0.0012891810079863183, 0.004730612332481667, 0.001279363825353129, 0.001059475043289277, 0.0010444354852678175, 0.0010759101674064798, 0.0011243816686511028, 0.0012121253719417292, 0.0014722534931987368, 0.004182713877534007, 0.001742156177803055, 0.0013950049032730838, 0.001368885211679554, 0.0013751368202764085, 0.0014096450844361514, 0.001444761755513286, 0.0014856174563887463, 0.001528710448565025, 0.0015753270738974444, 0.001626041166689524, 0.0016828597604732801, 0.00174923044621503, 0.0018320535202854505, 0.001946449819454367, 0.0021320692812466006, 0.0025285419065155727, 0.004033486658353743, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "multipliers": [0.08885985179164488, 0.08885984944955688, 0.06473719898970937, 0.04243904469412466, 0.0, 0.0, 0.0, 0.0022934392181362673, 0.002293437076835069, 0.0, 0.0, 0.02573426408277942, 0.00122630755421787, 0.001226311943320088, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.010371450779700905, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0010207828885996813, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.133815557328406e-05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.005363778385447592, 0.0, 0.0, 0.00793601287334896, 0.0, 0.009041128974054182, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.004413748283990445, 0.0, 0.004325531086275946, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "B": 0.9999999989999999, "library": [[1, -1], [1, 0], [2, -1], [5, -5, 1], [6, -6, 1], [7, -8, 2], [7, -6, 1], [13, -20, 9, -1], [13, -19, 8, -1], [19, -33, 18, -3], [19, -24, 9, -1], [29, -58, 40, -11, 1], [31, -63, 44, -12, 1], [31, -61, 41, -11, 1], [33, -66, 45, -12, 1], [34, -68, 46, -12, 1], [161, -483, 575, -345, 109, -17, 1], [167, -502, 597, -356, 111, -17, 1], [167, -500, 592, -352, 110, -17, 1], [179, -542, 648, -387, 120, -18, 1], [179, -532, 623, -365, 112, -17, 1], [181, -543, 644, -383, 119, -18, 1], [193, -579, 683, -401, 122, -18, 1], [194, -582, 686, -402, 122, -18, 1], [197, -591, 696, -407, 123, -18, 1], [199, -597, 702, -409, 123, -18, 1], [423, -1493, 2161, -1650, 711, -171, 21, -1], [423, -1468, 2086, -1565, 666, -160, 20, -1], [821, -3284, 5555, -5171, 2886, -985, 200, -22, 1], [941, -3764, 6349, -5873, 3243, -1089, 216, -23, 1], [1041, -4164, 7014, -6468, 3552, -1182, 231, -24, 1], [1061, -4244, 7143, -6575, 3600, -1193, 232, -24, 1], [1229, -4916, 8249, -7541, 4080, -1327, 251, -25, 1], [1501, -6004, 10181, -9529, 5366, -1855, 383, -43, 2], [1757, -7028, 11873, -11021, 6121, -2073, 416, -45, 2], [1837, -7348, 12409, -11509, 6382, -2155, 430, -46, 2], [1853, -7412, 12513, -11597, 6423, -2165, 431, -46, 2], [4921, -24605, 53804, -67586, 53866, -28388, 9995, -2317, 338, -28, 1], [4941, -24705, 54013, -67822, 54021, -28447, 10007, -2318, 338, -28, 1], [5021, -25105, 54869, -68846, 54770, -28790, 10103, -2333, 339, -28, 1], [5381, -26905, 58811, -73814, 58741, -30875, 10820, -2488, 358, -29, 1], [5501, -27505, 60085, -75310, 59800, -31336, 10940, -2505, 359, -29, 1], [5601, -28005, 61150, -76570, 60704, -31738, 11048, -2521, 360, -29, 1], [5617, -28085, 61318, -76762, 60833, -31789, 11059, -2522, 360, -29, 1], [5621, -28105, 61359, -76806, 60859, -31797, 11060, -2522, 360, -29, 1], [5717, -28585, 62383, -78022, 61737, -32191, 11167, -2538, 361, -29, 1], [5741, -28705, 62633, -78302, 61918, -32258, 11180, -2539, 361, -29, 1], [6081, -30405, 66366, -83034, 65734, -34284, 11885, -2693, 380, -30, 1], [6157, -30785, 67181, -84014, 66457, -34619, 11980, -2708, 381, -30, 1], [6257, -31285, 68246, -85274, 67361, -35021, 12088, -2724, 382, -30, 1], [6261, -31305, 68287, -85318, 67387, -35029, 12089, -2724, 382, -30, 1], [6371, -31855, 69434, -86606, 68224, -35342, 12151, -2729, 382, -30, 1], [6586, -32930, 71722, -89308, 70156, -36196, 12378, -2762, 384, -30, 1], [7013, -35065, 76407, -95238, 74922, -38706, 13236, -2943, 405, -31, 1], [7202, -36010, 78400, -97540, 76503, -39361, 13394, -2963, 406, -31, 1], [7354, -36770, 80010, -99420, 77820, -39924, 13536, -2982, 407, -31, 1], [7358, -36790, 80051, -99464, 77846, -39932, 13537, -2982, 407, -31, 1], [27189, -163134, 438508, -697145, 728822, -526892, 269588, -98177, 25208, -4442, 509, -34, 1], [30689, -184134, 494483, -784520, 817442, -588122, 298951, -107936, 27408, -4762, 536, -35, 1], [31169, -187014, 502099, -796200, 828936, -595698, 302334, -108945, 27600, -4783, 537, -35, 1], [31249, -187494, 503355, -798080, 830709, -596790, 302773, -109056, 27616, -4784, 537, -35, 1], [31269, -187614, 503664, -798525, 831100, -597004, 302844, -109069, 27617, -4784, 537, -35, 1], [31849, -191094, 512845, -812530, 844758, -605886, 306737, -110202, 27826, -4806, 538, -35, 1], [32621, -195726, 525034, -831015, 862604, -617312, 311632, -111581, 28069, -4830, 539, -35, 1], [35033, -210198, 563877, -892570, 926565, -663018, 334508, -119577, 29974, -5123, 565, -36, 1], [35113, -210678, 565133, -894450, 928338, -664110, 334947, -119688, 29990, -5124, 565, -36, 1], [35129, -210774, 565381, -894810, 928659, -664290, 335009, -119700, 29991, -5124, 565, -36, 1], [35249, -211494, 567255, -897580, 931214, -665810, 335590, -119837, 30009, -5125, 565, -36, 1], [35793, -214758, 575879, -910780, 944160, -674298, 339350, -120945, 30216, -5147, 566, -36, 1], [35901, -215406, 577570, -913295, 946505, -675716, 339904, -121079, 30234, -5148, 566, -36, 1], [35974, -215844, 578695, -914905, 947903, -676466, 340145, -121121, 30237, -5148, 566, -36, 1], [36886, -221316, 593067, -936605, 968695, -689626, 345692, -122650, 30499, -5173, 567, -36, 1], [37736, -226416, 606457, -956805, 988024, -701842, 350838, -124072, 30745, -5197, 568, -36, 1], [37981, -227886, 610281, -962450, 993219, -704922, 352010, -124347, 30781, -5199, 568, -36, 1], [38627, -231762, 620505, -978040, 1008410, -714782, 356313, -125588, 31006, -5222, 569, -36, 1], [39958, -239748, 642347, -1014045, 1048087, -745306, 372900, -131890, 32629, -5489, 594, -37, 1], [42062, -252372, 675597, -1064575, 1097046, -776826, 386512, -135768, 33323, -5559, 597, -37, 1], [42391, -254346, 680718, -1072085, 1103875, -780796, 387977, -136096, 33363, -5561, 597, -37, 1], [42487, -254922, 682222, -1074325, 1105969, -782068, 388478, -136219, 33380, -5562, 597, -37, 1], [43031, -258186, 690846, -1087525, 1118915, -790556, 392238, -137327, 33587, -5584, 598, -37, 1], [43139, -258834, 692537, -1090040, 1121260, -791974, 392792, -137461, 33605, -5585, 598, -37, 1], [43609, -261654, 704777, -1125390, 1184854, -865270, 448776, -166327, 43659, -7905, 936, -65, 2], [44501, -267006, 713890, -1121895, 1151150, -810296, 400174, -139379, 33911, -5612, 599, -37, 1], [51433, -308598, 829837, -1320370, 1382206, -1001182, 513625, -187714, 48424, -8586, 992, -67, 2], [65909, -395454, 1065272, -1701365, 1791801, -1309008, 679201, -251814, 66106, -11965, 1415, -98, 3], [158449, -1109143, 3534209, -6786395, 8761963, -8035769, 5391224, -2684213, 995240, -273094, 54521, -7670, 718, -40, 1], [159609, -1117263, 3559531, -6832767, 8817289, -8080849, 5416774, -2694265, 997924, -273556, 54567, -7672, 718, -40, 1], [160009, -1120063, 3568291, -6848927, 8836810, -8097054, 5426202, -2698107, 998998, -273752, 54588, -7673, 718, -40, 1], [161429, -1130003, 3599830, -6908941, 8913112, -8165339, 5470288, -2718775, 1005970, -275399, 54846, -7697, 719, -40, 1], [161813, -1132691, 3608246, -6924493, 8931952, -8181043, 5479474, -2722543, 1007031, -275594, 54867, -7698, 719, -40, 1], [161929, -1133503, 3610755, -6928991, 8937122, -8185014, 5481532, -2723251, 1007185, -275613, 54868, -7698, 719, -40, 1], [162329, -1136303, 3619515, -6945151, 8956643, -8201219, 5490960, -2727093, 1008259, -275809, 54889, -7699, 719, -40, 1], [162509, -1137563, 3623416, -6952177, 8964785, -8207554, 5494307, -2728277, 1008527, -275844, 54891, -7699, 719, -40, 1], [162989, -1140923, 3633912, -6971473, 8987959, -8226624, 5505266, -2732669, 1009728, -276057, 54913, -7700, 719, -40, 1], [175449, -1228143, 3911659, -7504095, 9673903, -8852719, 5921565, -2936577, 1083183, -295239, 58434, -8129, 750, -41, 1], [175849, -1230943, 3920419, -7520255, 9693424, -8868924, 5930993, -2940419, 1084257, -295435, 58455, -8130, 750, -41, 1], [176429, -1235003, 3933080, -7543441, 9721087, -8891464, 5943768, -2945445, 1085599, -295666, 58478, -8131, 750, -41, 1], [177449, -1242143, 3955859, -7587295, 9777868, -8943544, 5978426, -2962271, 1091497, -297117, 58715, -8154, 751, -41, 1], [177769, -1244383, 3962883, -7600319, 9793736, -8956884, 5986323, -2965563, 1092444, -297296, 58735, -8155, 751, -41, 1], [178169, -1247183, 3971643, -7616479, 9813257, -8973089, 5995751, -2969405, 1093518, -297492, 58756, -8156, 751, -41, 1], [178349, -1248443, 3975544, -7623505, 9821399, -8979424, 5999098, -2970589, 1093786, -297527, 58758, -8156, 751, -41, 1], [178429, -1249003, 3977280, -7626641, 9825052, -8982289, 6000629, -2971139, 1093913, -297544, 58759, -8156, 751, -41, 1], [178733, -1251131, 3983960, -7639057, 9840239, -8995128, 6008284, -2974357, 1094847, -297722, 58779, -8157, 751, -41, 1], [178749, -1251243, 3984304, -7639665, 9840920, -8995629, 6008526, -2974431, 1094860, -297723, 58779, -8157, 751, -41, 1], [178829, -1251803, 3986040, -7642801, 9844573, -8998494, 6010057, -2974981, 1094987, -297740, 58780, -8157, 751, -41, 1], [179213, -1254491, 3994456, -7658353, 9863413, -9014198, 6019243, -2978749, 1096048, -297935, 58801, -8158, 751, -41, 1], [179229, -1254603, 3994800, -7658961, 9864094, -9014699, 6019485, -2978823, 1096061, -297936, 58801, -8158, 751, -41, 1], [179329, -1255303, 3996965, -7662851, 9868583, -9018169, 6021301, -2979457, 1096202, -297954, 58802, -8158, 751, -41, 1], [179409, -1255863, 3998701, -7665987, 9872236, -9021034, 6022832, -2980007, 1096329, -297971, 58803, -8158, 751, -41, 1], [179429, -1256003, 3999130, -7666741, 9873072, -9021639, 6023117, -2980091, 1096343, -297972, 58803, -8158, 751, -41, 1], [179809, -1258663, 4007461, -7682147, 9891757, -9037239, 6032260, -2983849, 1097403, -298167, 58824, -8159, 751, -41, 1], [181729, -1272103, 4049925, -7762211, 9992069, -9125199, 6087590, -3008993, 1105590, -300028, 59104, -8184, 752, -41, 1], [182113, -1274791, 4058341, -7777763, 10010909, -9140903, 6096776, -3012761, 1106651, -300223, 59125, -8185, 752, -41, 1], [182209, -1275463, 4060421, -7781507, 10015243, -9144269, 6098549, -3013385, 1106791, -300241, 59126, -8185, 752, -41, 1], [182309, -1276163, 4062586, -7785397, 10019732, -9147739, 6100365, -3014019, 1106932, -300259, 59127, -8185, 752, -41, 1], [182593, -1278151, 4068837, -7797059, 10034083, -9159973, 6107735, -3017153, 1107852, -300436, 59147, -8186, 752, -41, 1], [182657, -1278599, 4070229, -7799587, 10037055, -9162337, 6109024, -3017629, 1107966, -300452, 59148, -8186, 752, -41, 1], [182709, -1278963, 4071346, -7801557, 10039253, -9163944, 6109793, -3017861, 1108006, -300455, 59148, -8186, 752, -41, 1], [182789, -1279523, 4073082, -7804693, 10042906, -9166809, 6111324, -3018411, 1108133, -300472, 59149, -8186, 752, -41, 1], [183409, -1283863, 4086601, -7829387, 10072241, -9190559, 6124669, -3023605, 1109503, -300705, 59172, -8187, 752, -41, 1], [186073, -1302511, 4145383, -7939655, 10209242, -9309218, 6198043, -3056191, 1119797, -302955, 59494, -8214, 753, -41, 1], [200353, -1402471, 4463429, -8548451, 10991009, -10019803, 6667856, -3284609, 1201298, -323980, 63294, -8668, 785, -42, 1], [201253, -1408771, 4483114, -8584661, 11034540, -10055683, 6688528, -3292927, 1203587, -324390, 63337, -8670, 785, -42, 1], [204597, -1432179, 4556722, -8722005, 11203693, -10200352, 6776493, -3331173, 1215364, -326889, 63683, -8698, 786, -42, 1], [204697, -1432879, 4558887, -8725895, 11208182, -10203822, 6778309, -3331807, 1215505, -326907, 63684, -8698, 786, -42, 1], [205334, -1437338, 4572671, -8750632, 11236668, -10225769, 6789739, -3335770, 1216378, -327017, 63690, -8698, 786, -42, 1], [206234, -1443638, 4592356, -8786842, 11280199, -10261649, 6810411, -3344088, 1218667, -327427, 63733, -8700, 786, -42, 1], [206734, -1447138, 4603281, -8806892, 11304209, -10281324, 6821655, -3348564, 1219882, -327641, 63755, -8701, 786, -42, 1], [206834, -1447838, 4605446, -8810782, 11308698, -10284794, 6823471, -3349198, 1220023, -327659, 63756, -8701, 786, -42, 1], [209353, -1465471, 4661099, -8915471, 11439348, -10398648, 6894409, -3380971, 1230147, -329889, 64077, -8728, 787, -42, 1], [209402, -1465814, 4662148, -8917306, 11441365, -10400087, 6895072, -3381160, 1230177, -329891, 64077, -8728, 787, -42, 1], [209522, -1466654, 4664742, -8921950, 11446690, -10404162, 6897173, -3381878, 1230332, -329910, 64078, -8728, 787, -42, 1], [209538, -1466766, 4665086, -8922558, 11447371, -10404663, 6897415, -3381952, 1230345, -329911, 64078, -8728, 787, -42, 1], [210098, -1470686, 4677318, -8944990, 11474198, -10426598, 6909905, -3386894, 1231673, -330141, 64101, -8729, 787, -42, 1], [210334, -1472338, 4682421, -8954132, 11484693, -10434644, 6914064, -3388320, 1231982, -330179, 64103, -8729, 787, -42, 1], [210559, -1473913, 4687286, -8962847, 11494697, -10442314, 6918031, -3389683, 1232279, -330216, 64105, -8729, 787, -42, 1], [210823, -1475761, 4693108, -8973755, 11508212, -10453943, 6925116, -3392733, 1233185, -330392, 64125, -8730, 787, -42, 1], [211279, -1478953, 4702970, -8991431, 11528521, -10469534, 6933192, -3395511, 1233790, -330467, 64129, -8730, 787, -42, 1], [213398, -1493786, 4749963, -9080560, 11641215, -10569508, 6996866, -3424748, 1243350, -332625, 64446, -8757, 788, -42, 1], [214783, -1503481, 4780150, -9135647, 11706545, -10622258, 7026383, -3436163, 1246331, -333124, 64494, -8759, 788, -42, 1], [214903, -1504321, 4782744, -9140291, 11711870, -10626333, 7028484, -3436881, 1246486, -333143, 64495, -8759, 788, -42, 1], [215139, -1505973, 4787847, -9149433, 11722365, -10634379, 7032643, -3438307, 1246795, -333181, 64497, -8759, 788, -42, 1], [215426, -1507982, 4794186, -9161350, 11737206, -10647226, 7040510, -3441698, 1247796, -333372, 64518, -8760, 788, -42, 1], [220819, -1545733, 4912298, -9379259, 12000592, -10866389, 7168919, -3494957, 1263291, -336454, 64916, -8790, 789, -42, 1], [244415, -1710905, 5435794, -10372999, 13259664, -11989065, 7892313, -3835161, 1379714, -364987, 69765, -9329, 824, -43, 1], [246988, -1728916, 5491786, -10474808, 13379653, -12085023, 7945266, -3855246, 1384823, -365813, 69841, -9332, 824, -43, 1], [287602, -2013214, 6388193, -12157376, 15472946, -13903717, 9077735, -4365602, 1550810, -404179, 75948, -9964, 862, -44, 1], [887981, -7103848, 26189139, -59006633, 90856296, -101276631, 84454852, -53688009, 26265936, -9911593, 2872148, -631701, 103263, -12115, 961, -46, 1], [890381, -7123048, 26258899, -59158953, 91079142, -101507147, 84628171, -53783834, 26304860, -9923055, 2874524, -632029, 103290, -12116, 961, -46, 1], [907201, -7257608, 26750188, -60243176, 92693614, -103221560, 85965780, -54562008, 26643715, -10032840, 2900545, -636399, 103781, -12149, 962, -46, 1], [969581, -7756648, 28589779, -64387113, 99070980, -110320895, 91868090, -58291219, 28447506, -10700077, 3087533, -675332, 109602, -12738, 998, -47, 1], [1034597, -8276776, 30489565, -68583375, 105328205, -116978663, 97076136, -61330900, 29776206, -11132419, 3190477, -692699, 111561, -12870, 1002, -47, 1], [1035721, -8285768, 30521982, -68652934, 105427024, -117076446, 97145133, -61365817, 29788757, -11135536, 3190983, -692747, 111563, -12870, 1002, -47, 1], [1042589, -8340712, 30721255, -69086325, 106056922, -117721703, 97623736, -61625635, 29891786, -11164941, 3196837, -693514, 111622, -12872, 1002, -47, 1], [1086014, -8688112, 31987575, -71871065, 110179699, -122063445, 100973588, -63546730, 30713596, -11425553, 3257064, -703336, 112689, -12941, 1004, -47, 1], [1092874, -8742992, 32186522, -72303294, 110806830, -122704294, 101447408, -63802972, 30814787, -11454322, 3262777, -704085, 112747, -12943, 1004, -47, 1], [1094099, -8752792, 32221812, -72378824, 110913669, -122809338, 101520883, -63839742, 30827829, -11457514, 3263288, -704133, 112749, -12943, 1004, -47, 1], [1113899, -8911192, 32799582, -73651214, 112801836, -124804470, 103067126, -64731542, 31211976, -11580334, 3291939, -708855, 113268, -12977, 1005, -47, 1], [1114744, -8917952, 32823881, -73703007, 112874584, -124875229, 103115858, -64755411, 31220200, -11582271, 3292234, -708881, 113269, -12977, 1005, -47, 1], [1224018, -9792144, 36034588, -80879596, 123783900, -136811204, 112816178, -70711398, 34002228, -12569448, 3555771, -760781, 120557, -13665, 1044, -48, 1], [1255783, -10046264, 36959061, -82903807, 126759473, -139912359, 115174902, -72038826, 34556507, -12739963, 3593729, -766697, 121166, -13702, 1045, -48, 1], [1954681, -15637448, 57731894, -130467918, 201848259, -226510504, 190567996, -122516519, 60781587, -23329010, 6899352, -1554619, 261484, -31720, 2616, -131, 3], [2209853, -17678824, 65237959, -147286293, 227514156, -254749619, 213693239, -136858144, 67567137, -25776127, 7565892, -1689137, 280934, -33620, 2728, -134, 3], [5091941, -45827469, 191833829, -495914668, 886549548, -1162986020, 1159269949, -897091296, 545880553, -262927138, 100394220, -30290974, 7162067, -1307916, 180262, -18077, 1241, -52, 1], [5267641, -47408769, 198406334, -512651908, 915760501, -1200010791, 1194501578, -922747067, 560318588, -269222121, 102511737, -30834247, 7266182, -1322309, 181614, -18154, 1243, -52, 1], [5287361, -47586249, 199139568, -514494900, 918909397, -1203880783, 1198032039, -925178633, 561591777, -269728267, 102663046, -30867601, 7271422, -1322862, 181649, -18155, 1243, -52, 1], [5814321, -52328889, 218947960, -565462196, 1009343876, -1321243896, 1313313739, -1012662412, 613478361, -293897246, 111496790, -33384190, 7822795, -1413714, 192508, -19041, 1287, -53, 1], [5934177, -53407593, 223427072, -576844468, 1029141455, -1346214373, 1336916917, -1029700543, 622959602, -297972680, 112843446, -33722089, 7885788, -1422130, 193266, -19082, 1288, -53, 1], [5940661, -53465949, 223667113, -577442060, 1030146384, -1347420592, 1337981343, -1030401120, 623304666, -298099029, 112877233, -33728472, 7886591, -1422190, 193268, -19082, 1288, -53, 1], [5950766, -53556894, 224040959, -578371408, 1031705451, -1349285441, 1339619338, -1031472927, 623828941, -298289536, 112927785, -33737959, 7887780, -1422279, 193271, -19082, 1288, -53, 1], [6008749, -54078741, 226220423, -583978588, 1041650008, -1362171552, 1352228731, -1040965616, 629376019, -300808658, 113811732, -33974446, 7934930, -1429031, 193924, -19120, 1289, -53, 1], [6031733, -54285597, 227074489, -586122380, 1045304692, -1366648556, 1356294734, -1043749550, 630822684, -301378282, 113980000, -34011000, 7940572, -1429614, 193960, -19121, 1289, -53, 1], [6062966, -54566694, 228233489, -589022848, 1050224959, -1372632597, 1361676159, -1047386945, 632682174, -302095754, 114186778, -34054613, 7947073, -1430259, 193998, -19122, 1289, -53, 1], [6068041, -54612369, 228425074, -589520228, 1051118933, -1373809815, 1362846877, -1048279309, 633205646, -302330998, 114266729, -34074703, 7950671, -1430691, 194029, -19123, 1289, -53, 1], [6099506, -54895554, 229592572, -592441352, 1056072550, -1379831474, 1368258642, -1051934294, 635072392, -303050540, 114473893, -34118358, 7957174, -1431336, 194067, -19124, 1289, -53, 1], [6120531, -55084779, 230373832, -594402332, 1059415476, -1383926656, 1371978536, -1054482582, 636398151, -303573741, 114629067, -34152290, 7962465, -1431891, 194102, -19125, 1289, -53, 1], [6216231, -55946079, 233952337, -603507572, 1075285229, -1404003027, 1391033780, -1068313243, 644149783, -306936684, 115753579, -34438773, 8016919, -1439348, 194795, -19164, 1290, -53, 1], [6219131, -55972179, 234059722, -603775052, 1075735430, -1404544134, 1391512219, -1068629026, 644305943, -306994190, 115769082, -34441736, 8017298, -1439377, 194796, -19164, 1290, -53, 1], [6818806, -61369254, 256592717, -661705312, 1178390582, -1537518598, 1521799834, -1167175414, 702508057, -333961387, 125560620, -37208572, 8617521, -1537105, 206312, -20088, 1335, -54, 1], [6818986, -61370874, 256599318, -661721400, 1178416677, -1537548243, 1521823993, -1167189627, 702514040, -333963142, 125560960, -37208611, 8617523, -1537105, 206312, -20088, 1335, -54, 1], [7106932, -63962388, 267346108, -688954736, 1225572264, -1596647416, 1577219543, -1206757674, 724253905, -343169964, 128552483, -37945546, 8752260, -1554755, 207872, -20171, 1337, -54, 1], [7170521, -64534689, 269709445, -694889276, 1235695925, -1609061139, 1588509615, -1214503249, 728290073, -344765325, 129026249, -38049205, 8768413, -1556445, 207978, -20174, 1337, -54, 1], [10003886, -90034974, 376836903, -973902480, 1740307593, -2281634355, 2272703983, -1757234451, 1068294172, -514068918, 196118895, -59133843, 13977692, -2553360, 352339, -35421, 2442, -103, 2], [29576229, -295762290, 1385715566, -4042214829, 8228633219, -12418017496, 14406005451, -13146669071, 9578777496, -5623306935, 2672571085, -1029393356, 320542478, -80199819, 15954620, -2483138, 295076, -25786, 1558, -58, 1], [30321101, -303211010, 1420372760, -4141841055, 8426776429, -12707343344, 14727198268, -13423623926, 9766647370, -5724216388, 2715546839, -1043855633, 324355310, -80975746, 16073684, -2496415, 296088, -25833, 1559, -58, 1], [31866889, -318668890, 1492390787, -4349453718, 8841560853, -13316889804, 15409634106, -14018425860, 10175506243, -5947359922, 2812396015, -1077176446, 333367365, -82864128, 16373215, -2531085, 298843, -25967, 1562, -58, 1], [35669471, -356694710, 1669915434, -4863439671, 9875599498, -14851786640, 17151903884, -15565158894, 11264775434, -6560975088, 3089940960, -1177946784, 362611045, -89587488, 17579962, -2696327, 315489, -27128, 1612, -59, 1], [35672866, -356728660, 1670075118, -4863909252, 9876566003, -14853261184, 17153624273, -15566718823, 11265881406, -6561587357, 3090203536, -1178032733, 362632016, -89591163, 17580397, -2696358, 315490, -27128, 1612, -59, 1], [36377216, -363772160, 1702837483, -4958030787, 10063581067, -15125980436, 17455890925, -15826872587, 11442013588, -6656022403, 3130367598, -1191541995, 366196591, -90318579, 17692614, -2708979, 316464, -27174, 1613, -59, 1], [36517141, -365171410, 1709318553, -4976481792, 10099708799, -15177562612, 17511444185, -15872921557, 11471723911, -6671011049, 3136273660, -1193347330, 366618990, -90392563, 17701973, -2709784, 316506, -27175, 1613, -59, 1], [40565143, -405651430, 1898492668, -5525368257, 11207639869, -16829603216, 19397324558, -17558273568, 12667310535, -7349619500, 3445434493, -1306283818, 399527562, -97966256, 19057023, -2893753, 334762, -28420, 1665, -60, 1], [54894337, -548943370, 2572651333, -7508975952, 15299812868, -23118531436, 26863514061, -24564973469, 17941931361, -10563125929, 5036848647, -1947289161, 608901137, -153052833, 30602643, -4789400, 572579, -50366, 3065, -115, 2], [106203859, -1168242449, 6066001262, -19771526905, 45377707604, -77975220219, 104131827426, -110728326462, 95287411790, -67082457756, 38898741560, -18645736608, 7394198131, -2421378735, 651745043, -143066099, 25311388, -3547743, 384169, -30936, 1741, -61, 1], [173857301, -1912430311, 9914191280, -32206851915, 73536828293, -125466022104, 166022937332, -174552303238, 148189131252, -102684828106, 58469517432, -27455854952, 10640552811, -3397088467, 889298283, -189404179, 32434797, -4389816, 457890, -35430, 1911, -64, 1], [196743609, -2164179699, 11216780257, -36421513105, 83099674233, -141637794555, 187171067404, -196451184710, 166426661987, -115022702001, 65289125128, -30542856887, 11784027467, -3742329832, 973636014, -205882136, 34966030, -4687909, 483791, -36990, 1969, -65, 1], [196805689, -2164862579, 11220286913, -36432678865, 83124370481, -141678071187, 187221242254, -196499981750, 166464201501, -115045703951, 65300370548, -30547229825, 11785368846, -3742649681, 973693927, -205889808, 34966729, -4687948, 483792, -36990, 1969, -65, 1], [236219554, -2598415094, 13459436010, -43649831810, 99401039341, -168972958737, 222526214928, -232561956456, 196004520967, -134643701933, 75890645051, -35219010983, 13466395845, -4234101557, 1089577601, -227678309, 38178449, -5049943, 513826, -38714, 2030, -66, 1], [237602819, -2613631009, 13537623793, -43899152615, 99953783217, -169877585721, 223658827095, -233671261314, 196866355577, -135179094667, 76157479024, -35325617033, 13500370777, -4242656582, 1091253582, -227927760, 38205632, -5051983, 513920, -38716, 2030, -66, 1], [241504015, -2656544165, 13758872952, -44609683745, 101546985560, -172527444225, 227048907076, -237085266182, 199613235884, -136961106778, 77094069733, -35724841468, 13638043707, -4280831114, 1099675958, -229382593, 38397650, -5070636, 515174, -38768, 2031, -66, 1], [242152975, -2663682725, 13795570264, -44726807265, 101807020104, -172953877521, 227584220242, -237611289398, 200023524955, -137217157371, 77222341837, -35776378311, 13654566430, -4285016980, 1100500886, -229506052, 38411167, -5071654, 515221, -38769, 2031, -66, 1], [267005669, -2937062359, 15236098284, -49563800275, 113411070191, -194075264502, 257804936638, -272358592094, 232576925013, -162279767385, 93153844848, -44152883769, 17294879824, -5588637053, 1483040071, -320709528, 55862164, -7704958, 820752, -65005, 3598, -124, 2], [545256694, -5997823634, 31109286894, -101169041750, 231383484362, -395699484366, 525204510797, -554299833052, 472786008821, -329450815295, 188841760875, -89368027963, 34949120074, -11274768496, 2987067147, -644945569, 112175668, -15452284, 1644246, -130119, 7198, -248, 4], [1320124978, -15841499736, 89989767284, -321904201256, 813669904363, -1545934671746, 2292878064572, -2721607971483, 2629723884178, -2092845338544, 1382823035324, -762414779918, 351686131404, -135790427984, 43817516258, -11772696946, 2617561645, -477305952, 70474754, -8275601, 753157, -51108, 2429, -72, 1], [1774625234, -21295502808, 121066684136, -433773157092, 1099209429314, -2095756373748, 3122495527065, -3727406932593, 3626431837082, -2909807543316, 1941182633444, -1082249318244, 505641854982, -198097644726, 64984345173, -17785917455, 4037257682, -753333690, 114103167, -13780599, 1293430, -90775, 4475, -138, 2], [4750198905, -57002386860, 324027094407, -1160697392547, 2940225403664, -5603049819005, 8342639665030, -9950730138744, 9671544480275, -7751088504526, 5163594019577, -2874057749629, 1340225022842, -523904509599, 171426269742, -46782449982, 10584159713, -1967554386, 296750627, -35667957, 3329694, -232265, 11372, -348, 5], [1014556267661, -16232900282576, 124758242148367, -613323860325865, 2166869320855028, -5860196189628655, 12618338509255395, -22214565343332570, 32585539061257593, -40382988271171161, 42725476974773956, -38897209344604283, 30653559642532262, -21003596933077996, 12552277500410045, -6556260740691744, 2996090965528401, -1198057193602197, 418879758894887, -127836132279186, 33962796919788, -7825148281983, 1555671599811, -265096255599, 38390876010, -4672642530, 471046416, -38566214, 2495321, -122575, 4288, -95, 1]], "published_lower": 0.4213, "published_upper": 0.422685, "my_proved_upper": 0.4228301996}

==> anc/verify_integer_Chebyshev.py <==
#!/usr/bin/env python3
"""
Standalone verifier for the integer Chebyshev certificate.

CLAIM.  Let R_1,...,R_k in Z[w] and e_1,...,e_k in Z_{>0} be the data in the
certificate file, N = sum_j e_j deg R_j, and P(w) = prod_j R_j(w)^{e_j}.
Then                    || P ||_{[0,1/4]}^{1/N}  <=  exp(T),
and since Q(x) := P(x(1-x)) lies in Z[x], has degree 2N and satisfies
|| Q ||_{[0,1]} = || P ||_{[0,1/4]},

        t_Z([0,1])  <=  || Q ||_{[0,1]}^{1/(2N)}  <=  exp(T/2).

METHOD.  Write f(w) = sum_j (e_j/N) log|R_j(w)|; we prove max_{[0,1/4]} f <= T.
No derivative and no Lipschitz constant is used.  On an interval [t-H, t+H],
every distance satisfies |w - rho| <= |t - rho| + H, and log|R| is INCREASING
in each distance, so

    log|R_j(w)| <= log( |lead_j| * prod_rho (|t-rho| + H) + E_j ),

where E_j bounds |R_j - lead_j*prod(w-rho~)| on |w| <= 1/4 for the numerically
computed roots rho~.  E_j is MEASURED coefficient-wise (no perturbation theory):
E_j = sum_k |coef_k(R_j) - coef_k(lead_j*prod(w-rho~))| * (1/4)^k.
Bisection on [0,1/4] until every interval is discarded.

An allowance EPS = 1e-11 is added to every bound, roughly 10^4 times the
accumulated floating point error (428 roots, 65 logarithms per evaluation).

Usage:  python3 verify_integer_Chebyshev.py CERTIFICATE_integer_Chebyshev_2026-08-09.json
"""
import json, math, sys
import numpy as np
import mpmath as mp

mp.mp.dps = 60
EPS = 1e-11


def roots_and_residual(cd):
    c = [mp.mpf(int(a)) for a in cd]
    lead = c[0]
    r = mp.polyroots(c, maxsteps=300, extraprec=600)
    poly = [mp.mpf(1)]                       # ascending, monic
    for z in r:
        poly = [mp.mpf(0)] + poly
        for i in range(len(poly) - 1):
            poly[i] = poly[i] - z * poly[i + 1]
    poly = [lead * t for t in poly]
    cd_asc = list(cd)[::-1]
    E = mp.mpf(0)
    q = mp.mpf(1) / 4
    for k in range(len(cd_asc)):
        E += abs(mp.mpf(int(cd_asc[k])) - poly[k]) * q ** k
    return float(abs(lead)), np.array([complex(z) for z in r]), float(E)


def main(path):
    cert = json.load(open(path))
    T = cert["proved_threshold_T"]
    N = sum(it["e"] * it["degw"] for it in cert["factors"])
    assert N == cert["N_w_degree"], "degree bookkeeping mismatch"
    print("factors: %d   N = %d   T = %.10f" % (len(cert["factors"]), N, T))

    data = []
    for it in cert["factors"]:
        lead, rts, E = roots_and_residual(it["coeffs_desc_w"])
        assert len(rts) == it["degw"], "root count mismatch"
        data.append((it["e"] / N, math.log(lead), rts.real.copy(), rts.imag.copy(), E))
    print("largest measured residual E = %.3e   total roots = %d"
          % (max(d[4] for d in data), sum(len(d[2]) for d in data)))

    def ub(t, H):
        tot = np.zeros_like(t)
        for g, ll, re, im, E in data:
            L = np.full(t.shape, ll)
            for a, b in zip(re, im):
                L += np.log(np.sqrt((t - a) ** 2 + b * b) + H)
            if E > 0:
                L = L + np.log1p(np.minimum(E * np.exp(-np.maximum(L, -700.0)), 1e12))
            tot += g * L
        return tot + EPS

    segs = [(0.0, 0.25)]
    lev = 0
    total = 0
    while segs and lev < 60:
        a = np.array([s[0] for s in segs])
        b = np.array([s[1] for s in segs])
        t = 0.5 * (a + b)
        H = 0.5 * (b - a) + 1e-13
        v = ub(t, H)
        bad = np.where(v > T)[0]
        total += len(t)
        segs = []
        for j in bad:
            segs.append((a[j], t[j]))
            segs.append((t[j], b[j]))
        lev += 1
        if len(segs) > 20_000_000:
            print("FAILED: interval explosion")
            return 1
    if segs:
        print("FAILED: did not terminate")
        return 1
    print("PROVED  max_{[0,1/4]} f <= %.10f   (%d intervals, %d levels)" % (T, total, lev))
    print("  ==>   t_Z([0,1]) <= exp(T/2) = %.12f" % math.exp(T / 2))
    print("  published best upper bound (Flammang 2014): 0.422685")
    print("  published best lower bound (Pritsker 2005):  0.4213")
    return 0


if __name__ == "__main__":
    sys.exit(main(sys.argv[1] if len(sys.argv) > 1
                  else "CERTIFICATE_integer_Chebyshev_2026-08-09.json"))


==> anc/verify_integer_Chebyshev_LOWER.py <==
#!/usr/bin/env python3
"""
Standalone verifier for the LOWER bound on the integer Chebyshev constant of [0,1].

THEOREM (proved in the note, section 9).  Let mu be a probability measure on
[0,1], let Q_1,...,Q_J be pairwise distinct irreducible polynomials in Z[x] with
degrees d_j, leading coefficients a_j >= 1, root measures nu_j and
L_j = log(a_j)/d_j.  Let c_j >= 0 with B := sum_j c_j d_j <= 1.  Put

    A(z) = U_mu(z) - sum_j c_j log|Q_j(z)|,      U_mu(z) = int log|z-t| dmu(t),
    G_i  = L_i (1 - B + c_i d_i) + int U_mu dnu_i - sum_{j != i} c_j int log|Q_j| dnu_i.

Then       t_Z([0,1])  >=  exp( min{ inf_{[0,1]} A , -sum_j c_j log a_j , min_i G_i } ).

WHY.  For P in Z[x] of degree n with M = ||P||_[0,1], root measure nu and
L = log|lead|/n, one has (1/n) log M >= L + int U_mu dnu.  Decompose nu over the
distinct irreducible factors Q of P.  For every library Q_j distinct from such a
factor Q, Res(Q,Q_j) is a nonzero integer, which gives d_j L_Q + int log|Q_j| dnu_Q
>= 0.  Applying these with multipliers c_j to each factor separately gives the
two cases: a factor outside the library is controlled by inf A (using L_Q >= 0 and
B <= 1), a factor equal to the library member Q_i is controlled by G_i - the term
c_i log|Q_i| must be omitted there, since Res(Q_i,Q_i) = 0.  That omission is the
whole difficulty of the lower bound, and G_i is exactly what pays for it.

VERIFICATION OF inf A.  Bisection on [0,1] with bounds that use only monotonicity:
  - each cell potential psi_k(x) = (1/h_k) int_{cell} log|x-t| dt is UNIMODAL with
    its minimum at the cell midpoint, so its minimum on [t-H,t+H] is attained at
    the point of that interval closest to the midpoint - this is exact;
  - log|Q_j(x)| <= log( a_j prod_rho (|t-rho| + H) + E_j ), where E_j is the
    MEASURED coefficient-wise residual between Q_j and a_j prod (x - rho~) for the
    numerically computed roots rho~.
An allowance EPS = 1e-10 is subtracted everywhere.

Usage:  python3 verify_integer_Chebyshev_LOWER.py CERTIFICATE_..._LOWER_....json
"""
import json, math, sys
import numpy as np
import mpmath as mp

mp.mp.dps = 60
EPS = 1e-10


def F(u):
    u = np.asarray(u, dtype=float)
    o = np.zeros_like(u)
    nz = np.abs(u) > 0
    o[nz] = u[nz]*(np.log(np.abs(u[nz])) - 1.0)
    return o


def psi(x, a, b):
    return (F(x-a) - F(x-b))/(b-a)


def ReG(u):
    r = np.abs(u)
    return np.where(r > 0, u.real*np.log(np.maximum(r, 1e-300))
                    - u.imag*np.angle(u) - u.real, 0.0)


def phi_c(z, a, b):
    return ReG(z-a) - ReG(z-b)


def roots_res(cd):
    c = [mp.mpf(int(t)) for t in cd]
    lead = c[0]
    r = mp.polyroots(c, maxsteps=200, extraprec=300)
    p = [mp.mpf(1)]
    for z in r:
        p = [mp.mpf(0)] + p
        for i in range(len(p)-1):
            p[i] = p[i] - z*p[i+1]
    p = [lead*t for t in p]
    asc = list(cd)[::-1]
    E = sum(abs(mp.mpf(int(asc[k])) - p[k]) for k in range(len(asc)))   # |x|<=1
    return float(abs(lead)), np.array([complex(z) for z in r]), float(E)


def main(path):
    C = json.load(open(path))
    V = C["V"]
    K = C["K"]
    m = np.array(C["masses"])
    c = np.array(C["multipliers"])
    lib = [list(map(int, q)) for q in C["library"]]
    if "cell_edges" in C:
        e = np.array(C["cell_edges"], dtype=float)
        assert len(e) == K+1, "cell_edges does not match K"
        assert (np.diff(e) > 0).all(), "cell edges are not strictly increasing"
        assert e[0] >= 0.0 and e[-1] <= 1.0, "cells leave [0,1]"
    else:
        e = (1-np.cos(np.pi*np.arange(K+1)/K))/2.0
    ak, bk = e[:-1], e[1:]

    print("cells %d   library %d   V = %.12f" % (K, len(lib), V))
    print("  cell edges: %s" % ("explicit, from the certificate"
                                if "cell_edges" in C else "Chebyshev, rebuilt from K"))
    assert abs(m.sum()-1) < 1e-12 and m.min() >= 0, "mu is not a probability measure"
    assert c.min() >= 0, "negative multiplier"
    # --- the library MUST consist of pairwise distinct IRREDUCIBLE primitive
    # --- polynomials: otherwise Res(Q_i,Q_j) = 0 for some pair and the
    # --- corresponding constraint is empty.  This is checked, not assumed.
    try:
        import sympy as sp
        xs = sp.Symbol('x')
        seen = set()
        for q in lib:
            P = sp.Poly(q, xs)
            fl = sp.factor_list(P.as_expr())
            nf = sum(mu for _, mu in fl[1])
            assert nf == 1, "library polynomial is REDUCIBLE: %s" % (q,)
            assert abs(sp.Integer(fl[0])) == 1, "library polynomial is IMPRIMITIVE: %s" % (q,)
            assert tuple(q) not in seen, "duplicate library polynomial: %s" % (q,)
            seen.add(tuple(q))
        print("  library: %d polynomials, all irreducible, primitive, distinct" % len(lib))
    except ImportError:
        print("  WARNING: sympy absent - irreducibility of the library NOT checked")

    d = np.array([len(q)-1 for q in lib], float)
    a = np.array([abs(q[0]) for q in lib], float)
    assert (a >= 1).all(), "leading coefficient < 1"
    B = float(np.dot(c, d))
    print("  sum m = %.15f   B = sum c_j d_j = %.15f   (must be <= 1)" % (m.sum(), B))
    assert B <= 1.0, "BUDGET VIOLATED: B > 1"

    R = [roots_res(q) for q in lib]
    print("  largest measured residual E = %.3e" % max(t[2] for t in R))

    # ---- G_i and A(infinity).  Only columns with c_j > 0 contribute to the
    # ---- sum over j, so the J x J resultant table is never needed in full.
    L = np.log(a)/d
    act = np.where(c > 1e-14)[0]
    Un = np.zeros(len(lib))
    Ssum = np.zeros(len(lib))
    for i, (ai, ri, Ei) in enumerate(R):
        u = np.zeros(len(ri))
        for k in np.where(m > 1e-18)[0]:
            u += m[k]*phi_c(ri, ak[k], bk[k])/(bk[k]-ak[k])
        Un[i] = u.sum()/d[i]
        tot = 0.0
        for j in act:
            if j == i:
                continue
            aj, rj, Ej = R[j]
            v = (len(ri)*math.log(aj)
                 + np.log(np.abs(ri[:, None] - rj[None, :])).sum())
            tot += c[j]*v/d[i]
        Ssum[i] = tot
    G = L*(1-B+c*d) + Un - Ssum
    Ainf = -float(np.dot(c, np.log(a)))
    print("  A(infinity) = %.12f   (>= V : %s)" % (Ainf, Ainf >= V))
    print("  min_i G_i   = %.12f   (>= V : %s, margin %.2e)"
          % (G.min(), G.min() >= V, G.min()-V))
    assert Ainf >= V and G.min() >= V, "a divisibility constraint fails"

    # ---- inf A on [0,1] by bisection with monotone bounds
    mid = (ak+bk)/2.0
    use = np.where(m > 1e-18)[0]

    def lb(t, H):
        tot = np.zeros_like(t)
        for i in use:                       # loop, not broadcast: a cells x points
            x = np.minimum(np.maximum(mid[i], t-H), t+H)   # array would exhaust RAM
            tot += m[i]*psi(x, ak[i], bk[i])
        for cj, (aj, rj, Ej) in zip(c, R):
            if cj <= 1e-14:
                continue
            Lg = np.full(t.shape, math.log(aj))
            for z in rj:
                Lg += np.log(np.sqrt((t-z.real)**2 + z.imag**2) + H)
            if Ej > 0:
                Lg = Lg + np.log1p(np.minimum(Ej*np.exp(-np.maximum(Lg, -700.0)), 1e12))
            tot -= cj*Lg
        return tot - EPS

    lo = np.array([0.0]); hi = np.array([1.0])
    lev = tot = 0
    while len(lo) and lev < 60:
        t = 0.5*(lo+hi); H = 0.5*(hi-lo) + 1e-13
        keep = np.zeros(len(t), dtype=bool)
        for i in range(0, len(t), 100000):          # batched, identical arithmetic
            sl = slice(i, i+100000)
            keep[sl] = lb(t[sl], H[sl]) < V
        tot += len(t)
        lo, hi, t = lo[keep], hi[keep], t[keep]
        lo = np.concatenate([lo, t]); hi = np.concatenate([t, hi])
        lev += 1
        if len(lo) > 40_000_000:
            print("FAILED: interval explosion"); return 1
    if len(lo):
        print("FAILED: did not terminate"); return 1
    print("  PROVED inf_[0,1] A >= V   (%d intervals, %d levels)" % (tot, lev))
    print("\n==> t_Z([0,1]) >= exp(V) = %.12f" % math.exp(V))
    print("    published lower bound (Pritsker 2005): 0.4213")
    print("    published upper bound (Flammang 2014): 0.422685")
    return 0


if __name__ == "__main__":
    sys.exit(main(sys.argv[1] if len(sys.argv) > 1
                  else "CERTIFICATE_integer_Chebyshev_LOWER_2026-08-09.json"))

